Positivity in energy correlators and the event distribution formula

Energy correlators are universal observables, well defined across a wide range of theories and spacetime dimensions, from gauge theory and conformal field theory to string theory. Energy correlators are constrained by three fundamental properties: pointwise positivity of the energy flux, global positivity originating from their interpretation as state norms in a unitary theory, and energy conservation organizing multi-point energy correlators into an infinite consistent hierarchy. We argue that the most general solution to the infinite hierarchy positivity problem of energy correlators is given by the event distribution formula, which expresses energy correlators as moments of the measure on the space of probability measures on the celestial sphere. We work out in detail implications of positivity for two- and three-point energy correlators and show that it implies nontrivial two-sided bounds on their multipole expansion coefficients. The bounds obtained by requiring consistency of the infinite hierarchy of energy correlators are strictly stronger than those obtained by imposing positivity of the two- and three-point correlators alone. For the low-spin multipole coefficients studied in the paper, the derived bounds are optimal in the sense that their extrema are realized by finite mixtures of finite-particle events. We further demonstrate consequences of positivity in energy correlators in collider physics and conformal field theories.

==> anc/ancillary-file.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    375821,       7961]
NotebookOptionsPosition[    374578,       7931]
NotebookOutlinePosition[    374972,       7947]
CellTagsIndexPosition[    374929,       7944]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["We write Table[c[J],{J,0,Jmax}].", "Text",
 CellChangeTimes->{{3.99666287296911*^9, 
  3.996662891002268*^9}},ExpressionUUID->"e51eff5d-c239-43f5-97af-\
14042299cd29"],

Cell[CellGroupData[{

Cell["S=0", "Section",
 CellChangeTimes->{{3.99666289385749*^9, 3.996662895120749*^9}, 
   3.9967196707286777`*^9},ExpressionUUID->"6d0e2067-857d-487f-9e83-\
0acdfccb2535"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{
    SuperscriptBox["\[Lambda]TTO", "2"], 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], "3"], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}]], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["d", "2"]}], "]"}], "3"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", "d", "+", 
         FractionBox["\[CapitalDelta]", "2"]}], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", "\[CapitalDelta]", "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", 
        FractionBox["d", "2"], "+", "\[CapitalDelta]"}], "]"}]}], 
     RowBox[{"cT", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "+", 
         FractionBox["\[CapitalDelta]", "2"]}], "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{"d", "+", "\[CapitalDelta]"}], "2"], "]"}], "2"]}]], 
    SuperscriptBox[
     RowBox[{"Sin", "[", 
      FractionBox[
       RowBox[{"\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]", "-", 
          RowBox[{"2", "d"}]}], ")"}]}], "2"], "]"}], "2"]}]}], 
  "}"}]], "Input",
 CellChangeTimes->{{3.9966629146249657`*^9, 
  3.996662927734301*^9}},ExpressionUUID->"e23a4ed6-3ac0-433e-a956-\
968e42e941c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["stress tensor", "Section",
 CellChangeTimes->{{3.9966629303082333`*^9, 
  3.996662932335403*^9}},ExpressionUUID->"459aded3-8a31-4bd8-baf1-\
0a062db6fb4b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "0", ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "d"}], ")"}], " ", "t2"}], "+", 
        RowBox[{"4", " ", "t4"}]}], ")"}], "2"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "d"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "d"}], ")"}]}]], ",", "0", ",", 
   FractionBox[
    RowBox[{"2", " ", "d", " ", 
     SuperscriptBox["t4", "2"]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "d"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "d"}], ")"}]}]]}], "}"}]], "Input",ExpressionUUID->\
"6e5993b7-60e0-49df-a3c9-18d36bacf9d2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["S=2", "Section",
 CellChangeTimes->{{3.996662959767029*^9, 3.9966629603521214`*^9}, 
   3.9967196737129765`*^9},ExpressionUUID->"d4bb7523-ae0f-4b7b-8068-\
5f57fc9cf216"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "7"}], "-", 
        RowBox[{"2", " ", "d"}], "+", "\[CapitalDelta]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["d", "2"]}], ")"}], "3"], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3", "2"]}], "+", "d"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
           "\[CapitalDelta]"}]], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", "d", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "d", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "d", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "d"}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "d", "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["d", "2"]}]}], ")"}], " ", 
                 "\[CapitalDelta]"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "10"}], "+", 
                   RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "d"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}]}]}], ")"}], " ", 
                 SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "d"}], ")"}], " ", 
                 SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
              "\[Lambda]1"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "32"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "d", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "d"}], ")"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "d"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "+", 
                   RowBox[{"5", " ", "d"}]}], ")"}], " ", "\[CapitalDelta]"}],
                 "+", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "10"}], "+", 
                   RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "d", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "d"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
                 SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"3", "+", "d"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "+", 
                   RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", "d"}], ")"}]}]}], ")"}], " ", 
                 SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "d"}], ")"}], " ", 
                 SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}], " ", 
              "\[Lambda]2"}]}], ")"}], "2"]}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "\[CapitalDelta]"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
             "\[CapitalDelta]", " ", "\[Lambda]1"}], "-", 
            RowBox[{"d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"10", "+", "\[CapitalDelta]"}], ")"}], " ", 
             "\[Lambda]1"}], "+", 
            RowBox[{
             SuperscriptBox["d", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"\[Lambda]1", "-", 
               RowBox[{"2", " ", "\[Lambda]2"}]}], ")"}]}], "-", 
            RowBox[{"4", " ", "\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{"8", "+", 
               RowBox[{"\[CapitalDelta]", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}], " ",
              "\[Lambda]2"}], "+", 
            RowBox[{"d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "32"}], "+", 
               RowBox[{"\[CapitalDelta]", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"14", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}], " ",
              "\[Lambda]2"}], "+", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"24", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", "\[Lambda]1"}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"40", "+", 
                  RowBox[{"\[CapitalDelta]", " ", 
                   RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", "\[Lambda]2"}]}], ")"}]}]}], ")"}],
           "2"]}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        FractionBox["d", "2"]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "+", "d"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "d"}], "+", 
         FractionBox["\[CapitalDelta]", "2"]}], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{"3", "+", "\[CapitalDelta]"}], "2"], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", 
        FractionBox["d", "2"], "+", "\[CapitalDelta]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"d", " ", "\[Pi]"}], "-", 
         FractionBox[
          RowBox[{"\[Pi]", " ", "\[CapitalDelta]"}], "2"]}], "]"}], "2"]}], 
     ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"CT", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "d", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "\[CapitalDelta]"}], ")"}]}], "+", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{"32", "+", 
            RowBox[{"\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}]}]}], 
        ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{"3", "+", "d"}], "2"], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", 
        FractionBox["\[CapitalDelta]", "2"]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"3", "+", 
         FractionBox["\[CapitalDelta]", "2"]}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "d", "+", "\[CapitalDelta]"}], ")"}]}], "]"}], 
       "2"]}], ")"}]}], ",", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "d"}], ")"}], " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d"}]], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "\[CapitalDelta]"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"6", "-", 
              RowBox[{"2", " ", "d", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "d"}], ")"}]}], "+", 
              RowBox[{"7", " ", "\[CapitalDelta]"}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
               "\[CapitalDelta]"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["d", "2"]}], ")"}], " ", 
               SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}], " ", 
            "\[Lambda]1"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
               "\[CapitalDelta]"}], "+", 
              RowBox[{"d", " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["d", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"8", "-", 
                 RowBox[{"3", " ", "\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}]}]}], 
                ")"}]}]}], ")"}], " ", "\[Lambda]2"}]}], ")"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", 
          FractionBox["d", "2"]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "+", 
           FractionBox["d", "2"]}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", "d", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "d"}], "+", 
           FractionBox["\[CapitalDelta]", "2"]}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", "\[CapitalDelta]"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", 
          FractionBox["d", "2"], "+", "\[CapitalDelta]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"d", " ", "\[Pi]"}], "-", 
           FractionBox[
            RowBox[{"\[Pi]", " ", "\[CapitalDelta]"}], "2"]}], "]"}], "2"]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", " ", "CT", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["d", "2"], " ", "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", "\[CapitalDelta]"}], ")"}]}], "+", 
           RowBox[{"d", " ", 
            RowBox[{"(", 
             RowBox[{"32", "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}]}]}], 
          ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "+", 
           FractionBox["\[CapitalDelta]", "2"]}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox[
           RowBox[{"6", "+", "\[CapitalDelta]"}], "2"], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "d", "+", "\[CapitalDelta]"}], ")"}]}], "]"}], 
         "2"]}], ")"}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"6", "-", 
            RowBox[{"2", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "d"}], ")"}]}], "+", 
            RowBox[{"7", " ", "\[CapitalDelta]"}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
             "\[CapitalDelta]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["d", "2"]}], ")"}], " ", 
             SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}], " ", 
          "\[Lambda]1"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
             "\[CapitalDelta]"}], "+", 
            RowBox[{"d", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"8", "-", 
               RowBox[{"3", " ", "\[CapitalDelta]", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}]}]}], 
           ")"}], " ", "\[Lambda]2"}]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["d", "2"]}], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", 
        FractionBox["d", "2"]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "+", "d"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "d"}], "+", 
         FractionBox["\[CapitalDelta]", "2"]}], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", "\[CapitalDelta]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", 
        FractionBox["d", "2"], "+", "\[CapitalDelta]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"d", " ", "\[Pi]"}], "-", 
         FractionBox[
          RowBox[{"\[Pi]", " ", "\[CapitalDelta]"}], "2"]}], "]"}], "2"]}], 
     ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", " ", "CT", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
      "\[CapitalDelta]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "\[CapitalDelta]"}], ")"}]}], "+", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{"32", "+", 
            RowBox[{"\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}]}]}], 
        ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"3", "+", 
         FractionBox["\[CapitalDelta]", "2"]}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{"4", "+", "\[CapitalDelta]"}], "2"], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "d", "+", "\[CapitalDelta]"}], ")"}]}], "]"}], 
       "2"]}], ")"}]}]}], "}"}]], "Input",ExpressionUUID->"ae3f2e28-1a79-45a6-\
9638-a0fcc5af98d4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["S=4", "Section",
 CellChangeTimes->{{3.996662981267996*^9, 3.996662982301682*^9}, 
   3.996719677057028*^9},ExpressionUUID->"5f396c25-4a7e-467b-ba46-\
6bdf9a7288f6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"0", ",", "0", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"2", " ", "d"}]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["d", "2"]}], ")"}], "3"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["d", "17"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "64"}], "+", 
                RowBox[{"32", " ", "\[CapitalDelta]"}], "+", 
                RowBox[{"80", " ", 
                 SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                RowBox[{"18", " ", 
                 SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], ")"}], " ", 
              "\[Lambda]1"}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1024"}], "+", 
                RowBox[{"256", " ", "\[CapitalDelta]"}], "+", 
                RowBox[{"1264", " ", 
                 SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                RowBox[{"404", " ", 
                 SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                RowBox[{"40", " ", 
                 SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], ")"}], " ", 
              "\[Lambda]2"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "256"}], "+", 
                RowBox[{"288", " ", 
                 SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                RowBox[{"132", " ", 
                 SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                RowBox[{"20", " ", 
                 SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], ")"}], " ", 
              "\[Lambda]3"}]}], ")"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox["d", "15"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"64", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "135168"}], "-", 
               RowBox[{"53248", " ", "\[CapitalDelta]"}], "+", 
               RowBox[{"122880", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
               RowBox[{"218368", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
               RowBox[{"3472", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
               RowBox[{"97272", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
               RowBox[{"5660", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
               RowBox[{"11566", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
               RowBox[{"2664", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
               RowBox[{"174", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
               SuperscriptBox["\[CapitalDelta]", "10"]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]1", "2"]}], "-", 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2359296"}], "-", 
               RowBox[{"1409024", " ", "\[CapitalDelta]"}], "+", 
               RowBox[{"2870272", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
               RowBox[{"4429056", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
               RowBox[{"41856", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
               RowBox[{"2143072", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
               RowBox[{"538760", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
               RowBox[{"98628", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
               RowBox[{"48194", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
               RowBox[{"5713", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
               RowBox[{"250", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}]}], ")"}], " ", 
             "\[Lambda]1", " ", "\[Lambda]2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "40894464"}], "-", 
               RowBox[{"33030144", " ", "\[CapitalDelta]"}], "+", 
               RowBox[{"56950784", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
               RowBox[{"90083328", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
               RowBox[{"2600192", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
               RowBox[{"44423040", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
               RowBox[{"17488496", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
               RowBox[{"787232", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
               RowBox[{"665832", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
               RowBox[{"136928", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
               RowBox[{"10961", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
               RowBox[{"404", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]2", "2"]}], "+", 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1212416"}], "-", 
               RowBox[{"1146880", " ", "\[CapitalDelta]"}], "+", 
               RowBox[{"1392640", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
               RowBox[{"2996736", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
               RowBox[{"452224", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
               RowBox[{"1378016", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
               RowBox[{"666128", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
               RowBox[{"68168", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
               RowBox[{"14788", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
               RowBox[{"3740", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
               RowBox[{"278", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}]}], ")"}], " ", 
             "\[Lambda]1", " ", "\[Lambda]3"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "20971520"}], "-", 
               RowBox[{"24117248", " ", "\[CapitalDelta]"}], "+", 
               RowBox[{"25550848", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
               RowBox[{"58275840", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
               RowBox[{"12204032", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
               RowBox[{"26160256", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
               RowBox[{"16158624", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
               RowBox[{"3172608", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
               RowBox[{"50304", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
               RowBox[{"62984", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
               RowBox[{"8750", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
               RowBox[{"464", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}]}], ")"}], " ", 
             "\[Lambda]2", " ", "\[Lambda]3"}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "671744"}], "-", 
               RowBox[{"663552", " ", "\[CapitalDelta]"}], "+", 
               RowBox[{"996352", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
               RowBox[{"1730048", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
               RowBox[{"85248", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
               RowBox[{"897600", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
               RowBox[{"299536", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
               RowBox[{"24544", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
               RowBox[{"1592", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
               RowBox[{"340", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
               RowBox[{"11", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]3", "2"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["d", "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"94175232", "-", 
               RowBox[{"155648000", " ", "\[CapitalDelta]"}], "+", 
               RowBox[{"983719936", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
               RowBox[{"423775232", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
               RowBox[{"1269988224", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
               RowBox[{"245184128", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
               RowBox[{"289944928", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
               RowBox[{"196257240", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
               RowBox[{"16250492", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
               RowBox[{"30178482", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "-", 
               RowBox[{"14204333", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "-", 
               RowBox[{"21207672", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "-", 
               RowBox[{"4728225", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "+", 
               RowBox[{"217392", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}], "+", 
               RowBox[{"162575", " ", 
                SuperscriptBox["\[CapitalDelta]", "14"]}], "+", 
               RowBox[{"3776", " ", 
                SuperscriptBox["\[CapitalDelta]", "15"]}], "-", 
               RowBox[{"1749", " ", 
                SuperscriptBox["\[CapitalDelta]", "16"]}], "+", 
               RowBox[{"30", " ", 
                SuperscriptBox["\[CapitalDelta]", "17"]}]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]1", "2"]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"989724672", "-", 
               RowBox[{"252248064", " ", "\[CapitalDelta]"}], "+", 
               RowBox[{"1419505664", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
               RowBox[{"1128496128", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
               RowBox[{"3111898368", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
               RowBox[{"1537957760", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
               RowBox[{"452309984", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
               RowBox[{"837238352", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
               RowBox[{"349842384", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
               RowBox[{"324630792", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "-", 
               RowBox[{"22575622", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "-", 
               RowBox[{"90268321", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "-", 
               RowBox[{"21782262", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "+", 
               RowBox[{"441821", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}], "+", 
               RowBox[{"600372", " ", 
                SuperscriptBox["\[CapitalDelta]", "14"]}], "+", 
               RowBox[{"17051", " ", 
                SuperscriptBox["\[CapitalDelta]", "15"]}], "-", 
               RowBox[{"6250", " ", 
                SuperscriptBox["\[CapitalDelta]", "16"]}], "+", 
               RowBox[{"77", " ", 
                SuperscriptBox["\[CapitalDelta]", "17"]}]}], ")"}], " ", 
             "\[Lambda]1", " ", "\[Lambda]2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"11335630848", "-", 
               RowBox[{"2382626816", " ", "\[CapitalDelta]"}], "-", 
               RowBox[{"5427314688", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
               RowBox[{"6447685632", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
               RowBox[{"12639649792", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
               RowBox[{"12895028224", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
               RowBox[{"519756928", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
               RowBox[{"4863399360", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
               RowBox[{"3917977008", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
               RowBox[{"4093848352", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
               RowBox[{"427772352", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "-", 
               RowBox[{"669875644", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "-", 
               RowBox[{"199536481", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "-", 
               RowBox[{"3427146", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}], "+", 
               RowBox[{"4000027", " ", 
                SuperscriptBox["\[CapitalDelta]", "14"]}], "+", 
               RowBox[{"131620", " ", 
                SuperscriptBox["\[CapitalDelta]", "15"]}], "-", 
               RowBox[{"41338", " ", 
                SuperscriptBox["\[CapitalDelta]", "16"]}], "+", 
               RowBox[{"312", " ", 
                SuperscriptBox["\[CapitalDelta]", "17"]}], "-", 
               RowBox[{"10", " ", 
                SuperscriptBox["\[CapitalDelta]", "18"]}]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]2", "2"]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"597032960", "-", 
               RowBox[{"117800960", " ", "\[CapitalDelta]"}], "+", 
               RowBox[{"170115072", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
               RowBox[{"446216192", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
               RowBox[{"1090085120", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
               RowBox[{"693428800", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
               RowBox[{"115404128", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
               RowBox[{"293933472", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
               RowBox[{"173133120", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
               RowBox[{"228031772", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
               RowBox[{"39390830", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "-", 
               RowBox[{"30026336", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "-", 
               RowBox[{"8741432", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "+", 
               RowBox[{"353460", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}], "+", 
               RowBox[{"290677", " ", 
                SuperscriptBox["\[CapitalDelta]", "14"]}], "+", 
               RowBox[{"10564", " ", 
                SuperscriptBox["\[CapitalDelta]", "15"]}], "-", 
               RowBox[{"2540", " ", 
                SuperscriptBox["\[CapitalDelta]", "16"]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["\[CapitalDelta]", "17"]}]}], ")"}], " ", 
             "\[Lambda]1", " ", "\[Lambda]3"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "12474908672"}], "+", 
               RowBox[{"2685665280", " ", "\[CapitalDelta]"}], "+", 
               RowBox[{"11966775296", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
               RowBox[{"3736453120", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
               RowBox[{"7403679744", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
               RowBox[{"7898360320", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
               RowBox[{"1658586368", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
               RowBox[{"1513863872", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
               RowBox[{"1872141664", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "-", 
               RowBox[{"4603258272", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "-", 
               RowBox[{"1316967744", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
               RowBox[{"371691956", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
               RowBox[{"159297018", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "+", 
               RowBox[{"1208314", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}], "-", 
               RowBox[{"3959028", " ", 
                SuperscriptBox["\[CapitalDelta]", "14"]}], "-", 
               RowBox[{"167187", " ", 
                SuperscriptBox["\[CapitalDelta]", "15"]}], "+", 
               RowBox[{"31574", " ", 
                SuperscriptBox["\[CapitalDelta]", "16"]}], "+", 
               RowBox[{"82", " ", 
                SuperscriptBox["\[CapitalDelta]", "17"]}], "+", 
               RowBox[{"18", " ", 
                SuperscriptBox["\[CapitalDelta]", "18"]}]}], ")"}], " ", 
             "\[Lambda]2", " ", "\[Lambda]3"}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "210141184"}], "+", 
               RowBox[{"150536192", " ", "\[CapitalDelta]"}], "+", 
               RowBox[{"213458944", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
               RowBox[{"121257472", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
               RowBox[{"95894080", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
               RowBox[{"20876928", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
               RowBox[{"57058704", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
               RowBox[{"65245968", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
               RowBox[{"18718388", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "-", 
               RowBox[{"70710032", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
               RowBox[{"6067489", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
               RowBox[{"4793747", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "-", 
               RowBox[{"350685", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "-", 
               RowBox[{"107806", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}], "+", 
               RowBox[{"3605", " ", 
                SuperscriptBox["\[CapitalDelta]", "14"]}], "+", 
               RowBox[{"14", " ", 
                SuperscriptBox["\[CapitalDelta]", "15"]}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["\[CapitalDelta]", "16"]}]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]3", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["d", "7"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{"294912000", "-", 
               RowBox[{"838270976", " ", "\[CapitalDelta]"}], "-", 
               RowBox[{"1697689600", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
               RowBox[{"1986848768", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
               RowBox[{"1451213824", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
               RowBox[{"1116115968", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
               RowBox[{"528387648", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
               RowBox[{"47174288", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
               RowBox[{"266819384", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
               RowBox[{"173694108", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
               RowBox[{"100180338", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
               RowBox[{"38639770", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "-", 
               RowBox[{"1407863", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "-", 
               RowBox[{"2964366", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}], "-", 
               RowBox[{"208467", " ", 
                SuperscriptBox["\[CapitalDelta]", "14"]}], "+", 
               RowBox[{"66386", " ", 
                SuperscriptBox["\[CapitalDelta]", "15"]}], "+", 
               RowBox[{"6505", " ", 
                SuperscriptBox["\[CapitalDelta]", "16"]}], "-", 
               RowBox[{"426", " ", 
                SuperscriptBox["\[CapitalDelta]", "17"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[CapitalDelta]", "18"]}]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]1", "2"]}], "-", 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{"596115456", "-", 
               RowBox[{"2789801984", " ", "\[CapitalDelta]"}], "-", 
               RowBox[{"5692702720", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
               RowBox[{"4916312064", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
               RowBox[{"5433444352", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
               RowBox[{"1109077760", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
               RowBox[{"1449885184", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
               RowBox[{"1496788512", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
               RowBox[{"208736880", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
               RowBox[{"644485840", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
               RowBox[{"517305768", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
               RowBox[{"191054574", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "-", 
               RowBox[{"2035237", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "-", 
               RowBox[{"12002111", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}], "-", 
               RowBox[{"909519", " ", 
                SuperscriptBox["\[CapitalDelta]", "14"]}], "+", 
               RowBox[{"238500", " ", 
                SuperscriptBox["\[CapitalDelta]", "15"]}], "+", 
               RowBox[{"22747", " ", 
                SuperscriptBox["\[CapitalDelta]", "16"]}], "-", 
               RowBox[{"1220", " ", 
                SuperscriptBox["\[CapitalDelta]", "17"]}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["\[CapitalDelta]", "18"]}]}], ")"}], " ", 
             "\[Lambda]1", " ", "\[Lambda]2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2290089984"}], "-", 
               RowBox[{"47508881408", " ", "\[CapitalDelta]"}], "-", 
               RowBox[{"67034480640", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
               RowBox[{"59920023552", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
               RowBox[{"77508972544", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
               RowBox[{"13686487040", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
               RowBox[{"14955572992", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
               RowBox[{"35357253888", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
               RowBox[{"8630865344", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
               RowBox[{"5883077632", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
               RowBox[{"8380896352", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
               RowBox[{"3647333392", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
               RowBox[{"165852324", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "-", 
               RowBox[{"169265256", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}], "-", 
               RowBox[{"16036645", " ", 
                SuperscriptBox["\[CapitalDelta]", "14"]}], "+", 
               RowBox[{"2963304", " ", 
                SuperscriptBox["\[CapitalDelta]", "15"]}], "+", 
               RowBox[{"280076", " ", 
                SuperscriptBox["\[CapitalDelta]", "16"]}], "-", 
               RowBox[{"11664", " ", 
                SuperscriptBox["\[CapitalDelta]", "17"]}], "+", 
               RowBox[{"224", " ", 
                SuperscriptBox["\[CapitalDelta]", "18"]}]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]2", "2"]}], "+", 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{"200802304", "-", 
               RowBox[{"996409344", " ", "\[CapitalDelta]"}], "-", 
               RowBox[{"2575130624", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
               RowBox[{"1412265984", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
               RowBox[{"2507177984", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
               RowBox[{"276898560", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
               RowBox[{"469466624", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
               RowBox[{"820811552", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
               RowBox[{"57970480", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
               RowBox[{"180000320", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
               RowBox[{"202869928", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
               RowBox[{"90202526", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
               RowBox[{"2282645", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "-", 
               RowBox[{"5182476", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}], "-", 
               RowBox[{"445051", " ", 
                SuperscriptBox["\[CapitalDelta]", "14"]}], "+", 
               RowBox[{"101987", " ", 
                SuperscriptBox["\[CapitalDelta]", "15"]}], "+", 
               RowBox[{"9673", " ", 
                SuperscriptBox["\[CapitalDelta]", "16"]}], "-", 
               RowBox[{"348", " ", 
                SuperscriptBox["\[CapitalDelta]", "17"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[CapitalDelta]", "18"]}]}], ")"}], " ", 
             "\[Lambda]1", " ", "\[Lambda]3"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3116367872"}], "-", 
               RowBox[{"19569049600", " ", "\[CapitalDelta]"}], "-", 
               RowBox[{"28133818368", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
               RowBox[{"20954497024", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
               RowBox[{"36086673408", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
               RowBox[{"11897454592", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
               RowBox[{"5953739776", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
               RowBox[{"14844602880", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
               RowBox[{"4738798080", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "-", 
               RowBox[{"74964416", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
               RowBox[{"2511623680", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
               RowBox[{"1586948224", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
               RowBox[{"148643616", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "-", 
               RowBox[{"63977036", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}], "-", 
               RowBox[{"6976708", " ", 
                SuperscriptBox["\[CapitalDelta]", "14"]}], "+", 
               RowBox[{"1280256", " ", 
                SuperscriptBox["\[CapitalDelta]", "15"]}], "+", 
               RowBox[{"121781", " ", 
                SuperscriptBox["\[CapitalDelta]", "16"]}], "-", 
               RowBox[{"1584", " ", 
                SuperscriptBox["\[CapitalDelta]", "17"]}], "+", 
               RowBox[{"134", " ", 
                SuperscriptBox["\[CapitalDelta]", "18"]}]}], ")"}], " ", 
             "\[Lambda]2", " ", "\[Lambda]3"}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "163315712"}], "-", 
               RowBox[{"424083456", " ", "\[CapitalDelta]"}], "-", 
               RowBox[{"472182784", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
               RowBox[{"735660032", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
               RowBox[{"699608064", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
               RowBox[{"8052736", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
               RowBox[{"215662848", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
               RowBox[{"209156608", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
               RowBox[{"16516416", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "-", 
               RowBox[{"82287296", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
               RowBox[{"66451664", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
               RowBox[{"15865976", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "-", 
               RowBox[{"5600560", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "-", 
               RowBox[{"8188", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}], "+", 
               RowBox[{"42009", " ", 
                SuperscriptBox["\[CapitalDelta]", "14"]}], "+", 
               RowBox[{"472", " ", 
                SuperscriptBox["\[CapitalDelta]", "15"]}], "+", 
               RowBox[{"118", " ", 
                SuperscriptBox["\[CapitalDelta]", "16"]}]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]3", "2"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["d", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"47185920", "+", 
               RowBox[{"541065216", " ", "\[CapitalDelta]"}], "-", 
               RowBox[{"1713176576", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
               RowBox[{"3178971136", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
               RowBox[{"4146681856", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
               RowBox[{"4823005184", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
               RowBox[{"1428771328", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
               RowBox[{"2341719552", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
               RowBox[{"1190172864", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
               RowBox[{"13157152", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
               RowBox[{"277501072", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
               RowBox[{"71856640", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
               RowBox[{"27640012", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "+", 
               RowBox[{"8850942", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}], "-", 
               RowBox[{"775849", " ", 
                SuperscriptBox["\[CapitalDelta]", "14"]}], "-", 
               RowBox[{"854208", " ", 
                SuperscriptBox["\[CapitalDelta]", "15"]}], "-", 
               RowBox[{"102833", " ", 
                SuperscriptBox["\[CapitalDelta]", "16"]}], "+", 
               RowBox[{"9858", " ", 
                SuperscriptBox["\[CapitalDelta]", "17"]}], "+", 
               RowBox[{"414", " ", 
                SuperscriptBox["\[CapitalDelta]", "18"]}]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]1", "2"]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "283115520"}], "+", 
               RowBox[{"1981808640", " ", "\[CapitalDelta]"}], "-", 
               RowBox[{"1388642304", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
               RowBox[{"9391751168", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
               RowBox[{"6685962240", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
               RowBox[{"14805094400", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
               RowBox[{"665364992", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
               RowBox[{"5797491968", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
               RowBox[{"4677513088", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "-", 
               RowBox[{"956456256", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
               RowBox[{"112830016", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
               RowBox[{"62805280", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
               RowBox[{"174356728", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "+", 
               RowBox[{"63512204", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}], "-", 
               RowBox[{"2340554", " ", 
                SuperscriptBox["\[CapitalDelta]", "14"]}], "-", 
               RowBox[{"3602503", " ", 
                SuperscriptBox["\[CapitalDelta]", "15"]}], "-", 
               RowBox[{"310468", " ", 
                SuperscriptBox["\[CapitalDelta]", "16"]}], "+", 
               RowBox[{"37659", " ", 
                SuperscriptBox["\[CapitalDelta]", "17"]}], "+", 
               RowBox[{"870", " ", 
                SuperscriptBox["\[CapitalDelta]", "18"]}]}], ")"}], " ", 
             "\[Lambda]1", " ", "\[Lambda]2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3397386240"}], "+", 
               RowBox[{"21177040896", " ", "\[CapitalDelta]"}], "+", 
               RowBox[{"17459576832", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
               RowBox[{"59169964032", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
               RowBox[{"9666985984", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
               RowBox[{"94369644544", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
               RowBox[{"27481440256", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
               RowBox[{"28609392640", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
               RowBox[{"25762015232", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "-", 
               RowBox[{"7473399040", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "-", 
               RowBox[{"5679197824", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "-", 
               RowBox[{"2173333632", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
               RowBox[{"1348314608", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "+", 
               RowBox[{"650909392", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}], "+", 
               RowBox[{"12409808", " ", 
                SuperscriptBox["\[CapitalDelta]", "14"]}], "-", 
               RowBox[{"22067912", " ", 
                SuperscriptBox["\[CapitalDelta]", "15"]}], "-", 
               RowBox[{"1583253", " ", 
                SuperscriptBox["\[CapitalDelta]", "16"]}], "+", 
               RowBox[{"216524", " ", 
                SuperscriptBox["\[CapitalDelta]", "17"]}], "+", 
               RowBox[{"1401", " ", 
                SuperscriptBox["\[CapitalDelta]", "18"]}]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]2", "2"]}], "+", 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "110100480"}], "+", 
               RowBox[{"417071104", " ", "\[CapitalDelta]"}], "+", 
               RowBox[{"309526528", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
               RowBox[{"1748533248", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
               RowBox[{"142108672", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
               RowBox[{"2444218880", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
               RowBox[{"917851392", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
               RowBox[{"582184192", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
               RowBox[{"852233344", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "-", 
               RowBox[{"318534912", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "-", 
               RowBox[{"144240640", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "-", 
               RowBox[{"36139824", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
               RowBox[{"40759584", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "+", 
               RowBox[{"15679830", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}], "-", 
               RowBox[{"906153", " ", 
                SuperscriptBox["\[CapitalDelta]", "14"]}], "-", 
               RowBox[{"859902", " ", 
                SuperscriptBox["\[CapitalDelta]", "15"]}], "-", 
               RowBox[{"54873", " ", 
                SuperscriptBox["\[CapitalDelta]", "16"]}], "+", 
               RowBox[{"6952", " ", 
                SuperscriptBox["\[CapitalDelta]", "17"]}], "+", 
               RowBox[{"66", " ", 
                SuperscriptBox["\[CapitalDelta]", "18"]}]}], ")"}], " ", 
             "\[Lambda]1", " ", "\[Lambda]3"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1887436800", "-", 
               RowBox[{"8990490624", " ", "\[CapitalDelta]"}], "-", 
               RowBox[{"13525319680", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
               RowBox[{"22395224064", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
               RowBox[{"8354136064", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
               RowBox[{"32382521344", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
               RowBox[{"16048775168", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
               RowBox[{"6406517248", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
               RowBox[{"5479091712", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
               RowBox[{"2343360768", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
               RowBox[{"4716156544", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
               RowBox[{"1820793760", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "-", 
               RowBox[{"580746288", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "-", 
               RowBox[{"291722800", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}], "+", 
               RowBox[{"4441312", " ", 
                SuperscriptBox["\[CapitalDelta]", "14"]}], "+", 
               RowBox[{"10712304", " ", 
                SuperscriptBox["\[CapitalDelta]", "15"]}], "+", 
               RowBox[{"575239", " ", 
                SuperscriptBox["\[CapitalDelta]", "16"]}], "-", 
               RowBox[{"59268", " ", 
                SuperscriptBox["\[CapitalDelta]", "17"]}], "+", 
               RowBox[{"1037", " ", 
                SuperscriptBox["\[CapitalDelta]", "18"]}]}], ")"}], " ", 
             "\[Lambda]2", " ", "\[Lambda]3"}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"60293120", "-", 
               RowBox[{"242221056", " ", "\[CapitalDelta]"}], "-", 
               RowBox[{"366575616", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
               RowBox[{"682598400", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
               RowBox[{"99261440", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
               RowBox[{"793619456", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
               RowBox[{"11019264", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
               RowBox[{"173425408", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
               RowBox[{"139596480", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
               RowBox[{"44194688", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
               RowBox[{"161183760", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "-", 
               RowBox[{"11898544", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "-", 
               RowBox[{"19204928", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "+", 
               RowBox[{"2530604", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}], "+", 
               RowBox[{"210243", " ", 
                SuperscriptBox["\[CapitalDelta]", "14"]}], "-", 
               RowBox[{"19952", " ", 
                SuperscriptBox["\[CapitalDelta]", "15"]}], "+", 
               RowBox[{"1465", " ", 
                SuperscriptBox["\[CapitalDelta]", "16"]}]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]3", "2"]}]}], ")"}]}], "+", 
         RowBox[{"11520", " ", 
          SuperscriptBox["\[CapitalDelta]", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", "\[CapitalDelta]", "+", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6400"}], "+", 
               RowBox[{"16640", " ", "\[CapitalDelta]"}], "-", 
               RowBox[{"15360", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
               RowBox[{"6528", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
               RowBox[{"1632", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
               RowBox[{"240", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
               RowBox[{"17", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
               SuperscriptBox["\[CapitalDelta]", "7"]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]1", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "22784"}], "+", 
               RowBox[{"36864", " ", "\[CapitalDelta]"}], "-", 
               RowBox[{"19776", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
               RowBox[{"4864", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
               RowBox[{"1168", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
               RowBox[{"216", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
               RowBox[{"21", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]2", "2"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5376"}], "+", 
               RowBox[{"5696", " ", "\[CapitalDelta]"}], "-", 
               RowBox[{"736", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
               RowBox[{"560", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
               RowBox[{"72", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
               SuperscriptBox["\[CapitalDelta]", "6"], "+", 
               SuperscriptBox["\[CapitalDelta]", "7"]}], ")"}], " ", 
             "\[Lambda]2", " ", "\[Lambda]3"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "10"}], "+", 
               SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}], "+", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}], "2"], " ", 
             SuperscriptBox["\[Lambda]3", "2"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
             "\[Lambda]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"12032", "-", 
                  RowBox[{"13440", " ", "\[CapitalDelta]"}], "+", 
                  RowBox[{"4864", " ", 
                   SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                  RowBox[{"1120", " ", 
                   SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                  RowBox[{"192", " ", 
                   SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                  RowBox[{"20", " ", 
                   SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[CapitalDelta]", "6"]}]}], ")"}], " ", 
                "\[Lambda]2"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2816"}], "+", 
                  RowBox[{"1600", " ", "\[CapitalDelta]"}], "+", 
                  RowBox[{"128", " ", 
                   SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                  RowBox[{"144", " ", 
                   SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
                  SuperscriptBox["\[CapitalDelta]", "6"]}], ")"}], " ", 
                "\[Lambda]3"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["d", "16"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"128", " ", 
             RowBox[{"(", 
              RowBox[{"13312", "-", 
               RowBox[{"6656", " ", "\[CapitalDelta]"}], "-", 
               RowBox[{"25472", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
               RowBox[{"4224", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
               RowBox[{"12672", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
               RowBox[{"9180", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
               RowBox[{"2540", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
               RowBox[{"311", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
               RowBox[{"14", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]1", "2"]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"851968", "-", 
               RowBox[{"65536", " ", "\[CapitalDelta]"}], "-", 
               RowBox[{"1777664", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
               RowBox[{"766976", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
               RowBox[{"788864", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
               RowBox[{"807440", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
               RowBox[{"294368", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
               RowBox[{"53752", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
               RowBox[{"5104", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
               RowBox[{"233", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]2", "2"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"6815744", "+", 
               RowBox[{"1179648", " ", "\[CapitalDelta]"}], "-", 
               RowBox[{"13680640", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
               RowBox[{"8962048", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
               RowBox[{"4611584", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
               RowBox[{"7238144", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
               RowBox[{"3270304", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
               RowBox[{"732880", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
               RowBox[{"87856", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
               RowBox[{"5416", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
               RowBox[{"146", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
               SuperscriptBox["\[CapitalDelta]", "11"]}], ")"}], " ", 
             "\[Lambda]2", " ", "\[Lambda]3"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"53248", "-", 
               RowBox[{"4096", " ", "\[CapitalDelta]"}], "-", 
               RowBox[{"100608", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
               RowBox[{"39168", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
               RowBox[{"44768", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
               RowBox[{"39376", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
               RowBox[{"10656", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
               RowBox[{"1240", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
               RowBox[{"62", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
               SuperscriptBox["\[CapitalDelta]", "9"]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]3", "2"]}], "+", 
            RowBox[{"8", " ", "\[Lambda]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{"425984", "-", 
                  RowBox[{"122880", " ", "\[CapitalDelta]"}], "-", 
                  RowBox[{"861184", " ", 
                   SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                  RowBox[{"252160", " ", 
                   SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                  RowBox[{"411040", " ", 
                   SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                  RowBox[{"348136", " ", 
                   SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                  RowBox[{"110748", " ", 
                   SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                  RowBox[{"16894", " ", 
                   SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                  RowBox[{"1199", " ", 
                   SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                  RowBox[{"30", " ", 
                   SuperscriptBox["\[CapitalDelta]", "9"]}]}], ")"}], " ", 
                "\[Lambda]2"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"425984", "-", 
                  RowBox[{"16384", " ", "\[CapitalDelta]"}], "-", 
                  RowBox[{"849920", " ", 
                   SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                  RowBox[{"429568", " ", 
                   SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                  RowBox[{"335616", " ", 
                   SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                  RowBox[{"407456", " ", 
                   SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                  RowBox[{"160928", " ", 
                   SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                  RowBox[{"30632", " ", 
                   SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                  RowBox[{"2884", " ", 
                   SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                  RowBox[{"116", " ", 
                   SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                  SuperscriptBox["\[CapitalDelta]", "10"]}], ")"}], " ", 
                "\[Lambda]3"}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["d", "14"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"32", " ", 
             RowBox[{"(", 
              RowBox[{"733184", "-", 
               RowBox[{"530432", " ", "\[CapitalDelta]"}], "-", 
               RowBox[{"1618432", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
               RowBox[{"125696", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
               RowBox[{"684032", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
               RowBox[{"521384", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
               RowBox[{"364932", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
               RowBox[{"148498", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
               RowBox[{"31143", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
               RowBox[{"4239", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
               RowBox[{"423", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
               RowBox[{"21", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]1", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"74973184", "-", 
               RowBox[{"74448896", " ", "\[CapitalDelta]"}], "-", 
               RowBox[{"199680000", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
               RowBox[{"39741440", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
               RowBox[{"121787136", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
               RowBox[{"42393472", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
               RowBox[{"23105168", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
               RowBox[{"18305200", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
               RowBox[{"7162952", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
               RowBox[{"1488776", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
               RowBox[{"170153", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
               RowBox[{"8737", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
               RowBox[{"34", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]2", "2"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"71827456", "-", 
               RowBox[{"82444288", " ", "\[CapitalDelta]"}], "-", 
               RowBox[{"210649088", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
               RowBox[{"55922688", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
               RowBox[{"156071424", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
               RowBox[{"37588736", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
               RowBox[{"2606176", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
               RowBox[{"8907120", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
               RowBox[{"7397040", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
               RowBox[{"2159192", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
               RowBox[{"304946", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
               RowBox[{"19595", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
               RowBox[{"332", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}]}], ")"}], " ", 
             "\[Lambda]2", " ", "\[Lambda]3"}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1073152", "-", 
               RowBox[{"1974272", " ", "\[CapitalDelta]"}], "-", 
               RowBox[{"2678272", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
               RowBox[{"2521088", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
               RowBox[{"2144000", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
               RowBox[{"453024", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
               RowBox[{"406464", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
               RowBox[{"74528", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
               RowBox[{"51968", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
               RowBox[{"7822", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
               RowBox[{"286", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]3", "2"]}], "+", 
            RowBox[{"8", " ", "\[Lambda]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{"5275648", "-", 
                  RowBox[{"4349952", " ", "\[CapitalDelta]"}], "-", 
                  RowBox[{"12710912", " ", 
                   SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                  RowBox[{"1496576", " ", 
                   SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                  RowBox[{"6403168", " ", 
                   SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                  RowBox[{"3384648", " ", 
                   SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                  RowBox[{"2321572", " ", 
                   SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                  RowBox[{"1256578", " ", 
                   SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                  RowBox[{"359749", " ", 
                   SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                  RowBox[{"59583", " ", 
                   SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                  RowBox[{"5871", " ", 
                   SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
                  RowBox[{"263", " ", 
                   SuperscriptBox["\[CapitalDelta]", "11"]}]}], ")"}], " ", 
                "\[Lambda]2"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"5079040", "-", 
                  RowBox[{"4669440", " ", "\[CapitalDelta]"}], "-", 
                  RowBox[{"13035520", " ", 
                   SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                  RowBox[{"2241024", " ", 
                   SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                  RowBox[{"7713792", " ", 
                   SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                  RowBox[{"2790496", " ", 
                   SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                  RowBox[{"1103616", " ", 
                   SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                  RowBox[{"1015160", " ", 
                   SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                  RowBox[{"456348", " ", 
                   SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                  RowBox[{"99508", " ", 
                   SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                  RowBox[{"11189", " ", 
                   SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
                  RowBox[{"544", " ", 
                   SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[CapitalDelta]", "12"]}]}], ")"}], " ", 
                "\[Lambda]3"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["d", "13"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "13254656"}], "-", 
               RowBox[{"507904", " ", "\[CapitalDelta]"}], "+", 
               RowBox[{"15233024", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
               RowBox[{"13941760", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
               RowBox[{"704064", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
               RowBox[{"7641664", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
               RowBox[{"1575296", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
               RowBox[{"910456", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
               RowBox[{"445968", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "-", 
               RowBox[{"40214", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
               RowBox[{"20545", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
               RowBox[{"4782", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
               RowBox[{"279", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]1", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "958398464"}], "-", 
               RowBox[{"190316544", " ", "\[CapitalDelta]"}], "+", 
               RowBox[{"1646116864", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
               RowBox[{"1119985664", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
               RowBox[{"416108800", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
               RowBox[{"607603584", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
               RowBox[{"186059408", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
               RowBox[{"135360352", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
               RowBox[{"75745432", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "-", 
               RowBox[{"15070704", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
               RowBox[{"393783", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
               RowBox[{"481236", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
               RowBox[{"46365", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "+", 
               RowBox[{"588", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[CapitalDelta]", "14"]}]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]2", "2"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "487587840"}], "-", 
               RowBox[{"142606336", " ", "\[CapitalDelta]"}], "+", 
               RowBox[{"867065856", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
               RowBox[{"645228544", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
               RowBox[{"235451392", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
               RowBox[{"346307968", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
               RowBox[{"88227552", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
               RowBox[{"71477952", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
               RowBox[{"54569792", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "-", 
               RowBox[{"15359880", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "-", 
               RowBox[{"1184774", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
               RowBox[{"167876", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
               RowBox[{"27181", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "+", 
               RowBox[{"580", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["\[CapitalDelta]", "14"]}]}], ")"}], " ", 
             "\[Lambda]2", " ", "\[Lambda]3"}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "15482880"}], "+", 
               RowBox[{"1826816", " ", "\[CapitalDelta]"}], "+", 
               RowBox[{"28980224", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
               RowBox[{"8736256", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
               RowBox[{"15681920", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
               RowBox[{"6435392", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
               RowBox[{"2092080", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
               RowBox[{"1831584", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
               RowBox[{"1047648", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "-", 
               RowBox[{"106396", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
               RowBox[{"7907", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
               RowBox[{"280", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
               RowBox[{"11", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]3", "2"]}], "-", 
            RowBox[{"16", " ", "\[Lambda]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "56754176"}], "-", 
                  RowBox[{"6914048", " ", "\[CapitalDelta]"}], "+", 
                  RowBox[{"82848768", " ", 
                   SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                  RowBox[{"61933312", " ", 
                   SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
                  RowBox[{"13419904", " ", 
                   SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                  RowBox[{"33306432", " ", 
                   SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
                  RowBox[{"9939752", " ", 
                   SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
                  RowBox[{"6570444", " ", 
                   SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
                  RowBox[{"3208118", " ", 
                   SuperscriptBox["\[CapitalDelta]", "8"]}], "-", 
                  RowBox[{"459641", " ", 
                   SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                  RowBox[{"72890", " ", 
                   SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
                  RowBox[{"25117", " ", 
                   SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
                  RowBox[{"1788", " ", 
                   SuperscriptBox["\[CapitalDelta]", "12"]}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["\[CapitalDelta]", "13"]}]}], ")"}], " ", 
                "\[Lambda]2"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"28999680", "+", 
                  RowBox[{"6488064", " ", "\[CapitalDelta]"}], "-", 
                  RowBox[{"43991040", " ", 
                   SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                  RowBox[{"35864064", " ", 
                   SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                  RowBox[{"6689920", " ", 
                   SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                  RowBox[{"18084960", " ", 
                   SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                  RowBox[{"5930000", " ", 
                   SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                  RowBox[{"4635496", " ", 
                   SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                  RowBox[{"2805692", " ", 
                   SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                  RowBox[{"613636", " ", 
                   SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                  RowBox[{"11334", " ", 
                   SuperscriptBox["\[CapitalDelta]", "10"]}], "-", 
                  RowBox[{"12127", " ", 
                   SuperscriptBox["\[CapitalDelta]", "11"]}], "-", 
                  RowBox[{"1162", " ", 
                   SuperscriptBox["\[CapitalDelta]", "12"]}], "-", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["\[CapitalDelta]", "13"]}]}], ")"}], " ", 
                "\[Lambda]3"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"96", " ", "d", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1327104"}], "-", 
               RowBox[{"3784704", " ", "\[CapitalDelta]"}], "+", 
               RowBox[{"9428992", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
               RowBox[{"4450304", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
               RowBox[{"11186432", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
               RowBox[{"1892096", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
               RowBox[{"338816", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
               RowBox[{"748832", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
               RowBox[{"110864", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
               RowBox[{"43576", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "-", 
               RowBox[{"41428", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
               RowBox[{"4672", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "-", 
               RowBox[{"853", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "+", 
               SuperscriptBox["\[CapitalDelta]", "13"]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]1", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "115605504"}], "-", 
               RowBox[{"118751232", " ", "\[CapitalDelta]"}], "+", 
               RowBox[{"108462080", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
               RowBox[{"391151616", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
               RowBox[{"134717440", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
               RowBox[{"118992896", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
               RowBox[{"123806720", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
               RowBox[{"46056448", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
               RowBox[{"10694336", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
               RowBox[{"15766016", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
               RowBox[{"4602704", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
               RowBox[{"168080", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "-", 
               RowBox[{"169420", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "-", 
               RowBox[{"60728", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}], "-", 
               RowBox[{"13249", " ", 
                SuperscriptBox["\[CapitalDelta]", "14"]}], "+", 
               RowBox[{"325", " ", 
                SuperscriptBox["\[CapitalDelta]", "15"]}]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]2", "2"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"27525120", "+", 
               RowBox[{"17629184", " ", "\[CapitalDelta]"}], "-", 
               RowBox[{"1998848", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
               RowBox[{"86859776", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
               RowBox[{"75182080", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
               RowBox[{"8137728", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
               RowBox[{"34884096", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
               RowBox[{"14946688", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
               RowBox[{"1625152", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "-", 
               RowBox[{"2102624", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "-", 
               RowBox[{"1487024", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "-", 
               RowBox[{"331944", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
               RowBox[{"3228", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "+", 
               RowBox[{"26850", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}], "+", 
               RowBox[{"4429", " ", 
                SuperscriptBox["\[CapitalDelta]", "14"]}], "-", 
               RowBox[{"179", " ", 
                SuperscriptBox["\[CapitalDelta]", "15"]}]}], ")"}], " ", 
             "\[Lambda]2", " ", "\[Lambda]3"}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}], "+", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "102400"}], "-", 
               RowBox[{"81920", " ", "\[CapitalDelta]"}], "-", 
               RowBox[{"80896", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
               RowBox[{"224256", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
               RowBox[{"523968", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
               RowBox[{"416256", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
               RowBox[{"155600", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
               RowBox[{"42640", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
               RowBox[{"11300", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "-", 
               RowBox[{"616", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "-", 
               RowBox[{"2177", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
               RowBox[{"125", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]3", "2"]}], "-", 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", "\[Lambda]1",
              " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3096576"}], "-", 
                  RowBox[{"4718592", " ", "\[CapitalDelta]"}], "+", 
                  RowBox[{"7694336", " ", 
                   SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                  RowBox[{"14454784", " ", 
                   SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
                  RowBox[{"6578944", " ", 
                   SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                  RowBox[{"5926400", " ", 
                   SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
                  RowBox[{"1469920", " ", 
                   SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                  RowBox[{"386128", " ", 
                   SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                  RowBox[{"792736", " ", 
                   SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                  RowBox[{"237320", " ", 
                   SuperscriptBox["\[CapitalDelta]", "9"]}], "-", 
                  RowBox[{"8534", " ", 
                   SuperscriptBox["\[CapitalDelta]", "10"]}], "-", 
                  RowBox[{"15391", " ", 
                   SuperscriptBox["\[CapitalDelta]", "11"]}], "-", 
                  RowBox[{"356", " ", 
                   SuperscriptBox["\[CapitalDelta]", "12"]}], "-", 
                  RowBox[{"1000", " ", 
                   SuperscriptBox["\[CapitalDelta]", "13"]}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["\[CapitalDelta]", "14"]}]}], ")"}], " ", 
                "\[Lambda]2"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"737280", "+", 
                  RowBox[{"577536", " ", "\[CapitalDelta]"}], "-", 
                  RowBox[{"143360", " ", 
                   SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                  RowBox[{"4027392", " ", 
                   SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
                  RowBox[{"321792", " ", 
                   SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                  RowBox[{"1753152", " ", 
                   SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                  RowBox[{"740928", " ", 
                   SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
                  RowBox[{"49872", " ", 
                   SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
                  RowBox[{"36128", " ", 
                   SuperscriptBox["\[CapitalDelta]", "8"]}], "-", 
                  RowBox[{"97236", " ", 
                   SuperscriptBox["\[CapitalDelta]", "9"]}], "-", 
                  RowBox[{"9948", " ", 
                   SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
                  RowBox[{"777", " ", 
                   SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
                  RowBox[{"897", " ", 
                   SuperscriptBox["\[CapitalDelta]", "12"]}], "+", 
                  RowBox[{"366", " ", 
                   SuperscriptBox["\[CapitalDelta]", "13"]}], "-", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["\[CapitalDelta]", "14"]}]}], ")"}], " ", 
                "\[Lambda]3"}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["d", "12"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6995968"}], "+", 
               RowBox[{"20766720", " ", "\[CapitalDelta]"}], "+", 
               RowBox[{"34768896", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
               RowBox[{"38978560", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
               RowBox[{"13783936", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
               RowBox[{"557696", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
               RowBox[{"14629760", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
               RowBox[{"3821352", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
               RowBox[{"732180", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "-", 
               RowBox[{"1110998", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "-", 
               RowBox[{"411821", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "-", 
               RowBox[{"35272", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
               RowBox[{"3441", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "+", 
               RowBox[{"438", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]1", "2"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"123207680", "+", 
               RowBox[{"540409856", " ", "\[CapitalDelta]"}], "+", 
               RowBox[{"158187520", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
               RowBox[{"879835136", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
               RowBox[{"313497856", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
               RowBox[{"121708864", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
               RowBox[{"73796688", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
               RowBox[{"9336512", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
               RowBox[{"19929544", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "-", 
               RowBox[{"12514292", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "-", 
               RowBox[{"8762813", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "-", 
               RowBox[{"1425068", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "-", 
               RowBox[{"12117", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "+", 
               RowBox[{"9083", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["\[CapitalDelta]", "14"]}]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]2", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "322437120"}], "-", 
               RowBox[{"1268121600", " ", "\[CapitalDelta]"}], "-", 
               RowBox[{"296730624", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
               RowBox[{"2085593088", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
               RowBox[{"875315712", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
               RowBox[{"344501760", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
               RowBox[{"3660192", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
               RowBox[{"106738640", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
               RowBox[{"121594448", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "-", 
               RowBox[{"9065256", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
               RowBox[{"13637006", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
               RowBox[{"3492239", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
               RowBox[{"180918", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "-", 
               RowBox[{"9920", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}], "+", 
               RowBox[{"244", " ", 
                SuperscriptBox["\[CapitalDelta]", "14"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[CapitalDelta]", "15"]}]}], ")"}], " ", 
             "\[Lambda]2", " ", "\[Lambda]3"}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6201344"}], "-", 
               RowBox[{"19849216", " ", "\[CapitalDelta]"}], "+", 
               RowBox[{"6420992", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
               RowBox[{"36806656", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
               RowBox[{"2308352", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
               RowBox[{"9722656", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
               RowBox[{"3299824", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
               RowBox[{"2783040", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
               RowBox[{"1800168", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
               RowBox[{"113598", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
               RowBox[{"77529", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "-", 
               RowBox[{"863", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
               RowBox[{"209", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]3", "2"]}], "-", 
            RowBox[{"8", " ", "\[Lambda]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2293760", "+", 
                  RowBox[{"106774528", " ", "\[CapitalDelta]"}], "+", 
                  RowBox[{"92858368", " ", 
                   SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                  RowBox[{"175747584", " ", 
                   SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
                  RowBox[{"72631488", " ", 
                   SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                  RowBox[{"10445520", " ", 
                   SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
                  RowBox[{"36926472", " ", 
                   SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
                  RowBox[{"6462468", " ", 
                   SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                  RowBox[{"44470", " ", 
                   SuperscriptBox["\[CapitalDelta]", "8"]}], "-", 
                  RowBox[{"4280384", " ", 
                   SuperscriptBox["\[CapitalDelta]", "9"]}], "-", 
                  RowBox[{"1976594", " ", 
                   SuperscriptBox["\[CapitalDelta]", "10"]}], "-", 
                  RowBox[{"235801", " ", 
                   SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
                  RowBox[{"8588", " ", 
                   SuperscriptBox["\[CapitalDelta]", "12"]}], "+", 
                  RowBox[{"2121", " ", 
                   SuperscriptBox["\[CapitalDelta]", "13"]}]}], ")"}], " ", 
                "\[Lambda]2"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "6193152"}], "-", 
                  RowBox[{"63455232", " ", "\[CapitalDelta]"}], "-", 
                  RowBox[{"45950976", " ", 
                   SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                  RowBox[{"101758464", " ", 
                   SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                  RowBox[{"53308416", " ", 
                   SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                  RowBox[{"7957472", " ", 
                   SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                  RowBox[{"7683008", " ", 
                   SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
                  RowBox[{"3379880", " ", 
                   SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
                  RowBox[{"4410644", " ", 
                   SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                  RowBox[{"812272", " ", 
                   SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                  RowBox[{"961481", " ", 
                   SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
                  RowBox[{"169536", " ", 
                   SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
                  RowBox[{"2522", " ", 
                   SuperscriptBox["\[CapitalDelta]", "12"]}], "-", 
                  RowBox[{"896", " ", 
                   SuperscriptBox["\[CapitalDelta]", "13"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[CapitalDelta]", "14"]}]}], ")"}], " ", 
                "\[Lambda]3"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["d", "11"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{"84852736", "-", 
               RowBox[{"31735808", " ", "\[CapitalDelta]"}], "-", 
               RowBox[{"93638656", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
               RowBox[{"30794752", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
               RowBox[{"73908800", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
               RowBox[{"2865376", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
               RowBox[{"23586608", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
               RowBox[{"18367176", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
               RowBox[{"10609000", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
               RowBox[{"6114512", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
               RowBox[{"1015020", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "-", 
               RowBox[{"234434", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "-", 
               RowBox[{"64541", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "-", 
               RowBox[{"486", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}], "+", 
               RowBox[{"449", " ", 
                SuperscriptBox["\[CapitalDelta]", "14"]}]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]1", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"5329911808", "-", 
               RowBox[{"2714238976", " ", "\[CapitalDelta]"}], "-", 
               RowBox[{"10298687488", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
               RowBox[{"184012800", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
               RowBox[{"2058204416", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
               RowBox[{"222504320", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
               RowBox[{"382218896", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
               RowBox[{"1174286496", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
               RowBox[{"917662184", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
               RowBox[{"534233376", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
               RowBox[{"134642001", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "-", 
               RowBox[{"1792896", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "-", 
               RowBox[{"4629884", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "-", 
               RowBox[{"277744", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}], "+", 
               RowBox[{"25209", " ", 
                SuperscriptBox["\[CapitalDelta]", "14"]}], "-", 
               RowBox[{"284", " ", 
                SuperscriptBox["\[CapitalDelta]", "15"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[CapitalDelta]", "16"]}]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]2", "2"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2642411520"}], "+", 
               RowBox[{"1603272704", " ", "\[CapitalDelta]"}], "+", 
               RowBox[{"5722054656", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
               RowBox[{"357545984", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
               RowBox[{"2238328832", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
               RowBox[{"57723776", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
               RowBox[{"146678176", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
               RowBox[{"405250560", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
               RowBox[{"358416896", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "-", 
               RowBox[{"243843272", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "-", 
               RowBox[{"85140590", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "-", 
               RowBox[{"8059008", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
               RowBox[{"1117641", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "+", 
               RowBox[{"106364", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}], "-", 
               RowBox[{"11766", " ", 
                SuperscriptBox["\[CapitalDelta]", "14"]}], "+", 
               RowBox[{"248", " ", 
                SuperscriptBox["\[CapitalDelta]", "15"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["\[CapitalDelta]", "16"]}]}], ")"}], " ", 
             "\[Lambda]2", " ", "\[Lambda]3"}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "81575936"}], "+", 
               RowBox[{"99917824", " ", "\[CapitalDelta]"}], "+", 
               RowBox[{"150481920", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
               RowBox[{"109192704", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
               RowBox[{"58527488", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
               RowBox[{"31963968", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
               RowBox[{"1910896", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
               RowBox[{"11604384", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
               RowBox[{"113768", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "-", 
               RowBox[{"3174788", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "-", 
               RowBox[{"563603", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
               RowBox[{"58992", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "-", 
               RowBox[{"9678", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "+", 
               RowBox[{"52", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["\[CapitalDelta]", "14"]}]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]3", "2"]}], "+", 
            RowBox[{"16", " ", "\[Lambda]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "341573632"}], "+", 
                  RowBox[{"131825664", " ", "\[CapitalDelta]"}], "+", 
                  RowBox[{"522175488", " ", 
                   SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                  RowBox[{"86743808", " ", 
                   SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                  RowBox[{"73260416", " ", 
                   SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                  RowBox[{"5291040", " ", 
                   SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
                  RowBox[{"61098200", " ", 
                   SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
                  RowBox[{"80271796", " ", 
                   SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
                  RowBox[{"54233434", " ", 
                   SuperscriptBox["\[CapitalDelta]", "8"]}], "-", 
                  RowBox[{"29674737", " ", 
                   SuperscriptBox["\[CapitalDelta]", "9"]}], "-", 
                  RowBox[{"6046834", " ", 
                   SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
                  RowBox[{"630156", " ", 
                   SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
                  RowBox[{"286443", " ", 
                   SuperscriptBox["\[CapitalDelta]", "12"]}], "+", 
                  RowBox[{"9035", " ", 
                   SuperscriptBox["\[CapitalDelta]", "13"]}], "-", 
                  RowBox[{"1811", " ", 
                   SuperscriptBox["\[CapitalDelta]", "14"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[CapitalDelta]", "15"]}]}], ")"}], " ", 
                "\[Lambda]2"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"171147264", "-", 
                  RowBox[{"74547200", " ", "\[CapitalDelta]"}], "-", 
                  RowBox[{"296771584", " ", 
                   SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                  RowBox[{"23551488", " ", 
                   SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                  RowBox[{"34498688", " ", 
                   SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                  RowBox[{"5661984", " ", 
                   SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                  RowBox[{"11076784", " ", 
                   SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                  RowBox[{"33194616", " ", 
                   SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                  RowBox[{"26061796", " ", 
                   SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                  RowBox[{"16005588", " ", 
                   SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                  RowBox[{"4601446", " ", 
                   SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
                  RowBox[{"178317", " ", 
                   SuperscriptBox["\[CapitalDelta]", "11"]}], "-", 
                  RowBox[{"99903", " ", 
                   SuperscriptBox["\[CapitalDelta]", "12"]}], "-", 
                  RowBox[{"5434", " ", 
                   SuperscriptBox["\[CapitalDelta]", "13"]}], "+", 
                  RowBox[{"801", " ", 
                   SuperscriptBox["\[CapitalDelta]", "14"]}], "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["\[CapitalDelta]", "15"]}]}], ")"}], " ", 
                "\[Lambda]3"}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["d", "10"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "28819456"}], "-", 
               RowBox[{"75309056", " ", "\[CapitalDelta]"}], "-", 
               RowBox[{"207747072", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
               RowBox[{"249218048", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
               RowBox[{"177936128", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
               RowBox[{"111967712", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
               RowBox[{"340816", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
               RowBox[{"18818984", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
               RowBox[{"8180300", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
               RowBox[{"4002880", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
               RowBox[{"6209290", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
               RowBox[{"2211896", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
               RowBox[{"132861", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "-", 
               RowBox[{"43784", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}], "-", 
               RowBox[{"3115", " ", 
                SuperscriptBox["\[CapitalDelta]", "14"]}], "+", 
               RowBox[{"312", " ", 
                SuperscriptBox["\[CapitalDelta]", "15"]}]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]1", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4448583680"}], "-", 
               RowBox[{"3925868544", " ", "\[CapitalDelta]"}], "+", 
               RowBox[{"2844762112", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
               RowBox[{"7859668992", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
               RowBox[{"2233703168", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
               RowBox[{"215430528", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
               RowBox[{"502653840", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
               RowBox[{"2361589040", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
               RowBox[{"1438912072", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "-", 
               RowBox[{"147069752", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
               RowBox[{"168607505", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
               RowBox[{"79766131", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
               RowBox[{"9795269", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "-", 
               RowBox[{"729736", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}], "-", 
               RowBox[{"110780", " ", 
                SuperscriptBox["\[CapitalDelta]", "14"]}], "+", 
               RowBox[{"9641", " ", 
                SuperscriptBox["\[CapitalDelta]", "15"]}], "-", 
               RowBox[{"10", " ", 
                SuperscriptBox["\[CapitalDelta]", "16"]}]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]2", "2"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4993843200"}], "-", 
               RowBox[{"3682992128", " ", "\[CapitalDelta]"}], "+", 
               RowBox[{"4618338304", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
               RowBox[{"7247515648", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
               RowBox[{"808188416", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
               RowBox[{"450608896", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
               RowBox[{"1383399008", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
               RowBox[{"2467851824", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
               RowBox[{"1933307312", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "-", 
               RowBox[{"430447544", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
               RowBox[{"50355118", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
               RowBox[{"51240121", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
               RowBox[{"8095324", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "-", 
               RowBox[{"394885", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}], "-", 
               RowBox[{"75734", " ", 
                SuperscriptBox["\[CapitalDelta]", "14"]}], "+", 
               RowBox[{"10975", " ", 
                SuperscriptBox["\[CapitalDelta]", "15"]}], "+", 
               RowBox[{"76", " ", 
                SuperscriptBox["\[CapitalDelta]", "16"]}], "+", 
               SuperscriptBox["\[CapitalDelta]", "17"]}], ")"}], " ", 
             "\[Lambda]2", " ", "\[Lambda]3"}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "86106112"}], "-", 
               RowBox[{"10608640", " ", "\[CapitalDelta]"}], "+", 
               RowBox[{"111375872", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
               RowBox[{"50817024", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
               RowBox[{"42152960", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
               RowBox[{"31435424", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
               RowBox[{"15711712", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
               RowBox[{"51757984", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
               RowBox[{"8663296", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "-", 
               RowBox[{"6654", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
               RowBox[{"364596", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
               RowBox[{"79663", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "-", 
               RowBox[{"43122", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "+", 
               RowBox[{"2561", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}], "+", 
               RowBox[{"56", " ", 
                SuperscriptBox["\[CapitalDelta]", "14"]}], "+", 
               SuperscriptBox["\[CapitalDelta]", "15"]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]3", "2"]}], "-", 
            RowBox[{"8", " ", "\[Lambda]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "175800320"}], "-", 
                  RowBox[{"204972032", " ", "\[CapitalDelta]"}], "-", 
                  RowBox[{"125500416", " ", 
                   SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                  RowBox[{"473250816", " ", 
                   SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                  RowBox[{"276866080", " ", 
                   SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                  RowBox[{"91379336", " ", 
                   SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                  RowBox[{"4095692", " ", 
                   SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
                  RowBox[{"104697354", " ", 
                   SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
                  RowBox[{"53596169", " ", 
                   SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                  RowBox[{"1675115", " ", 
                   SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                  RowBox[{"12210357", " ", 
                   SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
                  RowBox[{"4774782", " ", 
                   SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
                  RowBox[{"428177", " ", 
                   SuperscriptBox["\[CapitalDelta]", "12"]}], "-", 
                  RowBox[{"71181", " ", 
                   SuperscriptBox["\[CapitalDelta]", "13"]}], "-", 
                  RowBox[{"7071", " ", 
                   SuperscriptBox["\[CapitalDelta]", "14"]}], "+", 
                  RowBox[{"612", " ", 
                   SuperscriptBox["\[CapitalDelta]", "15"]}]}], ")"}], " ", 
                "\[Lambda]2"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"215187456", "+", 
                  RowBox[{"192659456", " ", "\[CapitalDelta]"}], "+", 
                  RowBox[{"31176704", " ", 
                   SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                  RowBox[{"415264256", " ", 
                   SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
                  RowBox[{"234676224", " ", 
                   SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                  RowBox[{"8709216", " ", 
                   SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
                  RowBox[{"48026624", " ", 
                   SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                  RowBox[{"128932824", " ", 
                   SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                  RowBox[{"92301452", " ", 
                   SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                  RowBox[{"17001548", " ", 
                   SuperscriptBox["\[CapitalDelta]", "9"]}], "-", 
                  RowBox[{"5472663", " ", 
                   SuperscriptBox["\[CapitalDelta]", "10"]}], "-", 
                  RowBox[{"3478652", " ", 
                   SuperscriptBox["\[CapitalDelta]", "11"]}], "-", 
                  RowBox[{"440405", " ", 
                   SuperscriptBox["\[CapitalDelta]", "12"]}], "+", 
                  RowBox[{"43260", " ", 
                   SuperscriptBox["\[CapitalDelta]", "13"]}], "+", 
                  RowBox[{"5793", " ", 
                   SuperscriptBox["\[CapitalDelta]", "14"]}], "-", 
                  RowBox[{"604", " ", 
                   SuperscriptBox["\[CapitalDelta]", "15"]}], "-", 
                  SuperscriptBox["\[CapitalDelta]", "16"]}], ")"}], " ", 
                "\[Lambda]3"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["d", "9"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "221315072"}], "+", 
               RowBox[{"331874304", " ", "\[CapitalDelta]"}], "+", 
               RowBox[{"439492608", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
               RowBox[{"551262208", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
               RowBox[{"266001984", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
               RowBox[{"391251840", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
               RowBox[{"138587248", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
               RowBox[{"130979672", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
               RowBox[{"64581140", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "-", 
               RowBox[{"62666926", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "-", 
               RowBox[{"24128899", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "-", 
               RowBox[{"1520142", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
               RowBox[{"1186621", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "+", 
               RowBox[{"216266", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}], "-", 
               RowBox[{"15367", " ", 
                SuperscriptBox["\[CapitalDelta]", "14"]}], "-", 
               RowBox[{"3318", " ", 
                SuperscriptBox["\[CapitalDelta]", "15"]}], "+", 
               RowBox[{"133", " ", 
                SuperscriptBox["\[CapitalDelta]", "16"]}]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]1", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6837764096"}], "+", 
               RowBox[{"23361224704", " ", "\[CapitalDelta]"}], "+", 
               RowBox[{"26792443904", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
               RowBox[{"29012885504", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
               RowBox[{"6394875904", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
               RowBox[{"9447326720", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
               RowBox[{"3005308416", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
               RowBox[{"2379124352", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
               RowBox[{"1042741008", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "-", 
               RowBox[{"4754981024", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "-", 
               RowBox[{"2217557912", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "-", 
               RowBox[{"264200240", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
               RowBox[{"56671743", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "+", 
               RowBox[{"14597596", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}], "-", 
               RowBox[{"372882", " ", 
                SuperscriptBox["\[CapitalDelta]", "14"]}], "-", 
               RowBox[{"185364", " ", 
                SuperscriptBox["\[CapitalDelta]", "15"]}], "+", 
               RowBox[{"6739", " ", 
                SuperscriptBox["\[CapitalDelta]", "16"]}], "+", 
               RowBox[{"20", " ", 
                SuperscriptBox["\[CapitalDelta]", "17"]}], "+", 
               SuperscriptBox["\[CapitalDelta]", "18"]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]2", "2"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2725773312"}], "+", 
               RowBox[{"11012800512", " ", "\[CapitalDelta]"}], "+", 
               RowBox[{"13170769920", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
               RowBox[{"12150448128", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
               RowBox[{"4893927424", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
               RowBox[{"416699136", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
               RowBox[{"3072807232", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
               RowBox[{"2882907456", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
               RowBox[{"1462650448", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "-", 
               RowBox[{"1684458736", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "-", 
               RowBox[{"1057607548", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "-", 
               RowBox[{"162582644", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
               RowBox[{"14706131", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "+", 
               RowBox[{"4760260", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}], "-", 
               RowBox[{"340107", " ", 
                SuperscriptBox["\[CapitalDelta]", "14"]}], "-", 
               RowBox[{"98544", " ", 
                SuperscriptBox["\[CapitalDelta]", "15"]}], "+", 
               RowBox[{"1989", " ", 
                SuperscriptBox["\[CapitalDelta]", "16"]}], "+", 
               RowBox[{"12", " ", 
                SuperscriptBox["\[CapitalDelta]", "17"]}], "+", 
               SuperscriptBox["\[CapitalDelta]", "18"]}], ")"}], " ", 
             "\[Lambda]2", " ", "\[Lambda]3"}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "61800448"}], "+", 
               RowBox[{"359776256", " ", "\[CapitalDelta]"}], "+", 
               RowBox[{"216113152", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
               RowBox[{"445011968", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
               RowBox[{"20365120", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
               RowBox[{"98336576", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
               RowBox[{"92899792", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
               RowBox[{"198080672", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
               RowBox[{"6652284", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "-", 
               RowBox[{"51258516", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "-", 
               RowBox[{"4618283", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
               RowBox[{"1526688", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
               RowBox[{"239975", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "-", 
               RowBox[{"56820", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}], "-", 
               RowBox[{"191", " ", 
                SuperscriptBox["\[CapitalDelta]", "14"]}], "-", 
               RowBox[{"16", " ", 
                SuperscriptBox["\[CapitalDelta]", "15"]}], "+", 
               SuperscriptBox["\[CapitalDelta]", "16"]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]3", "2"]}], "-", 
            RowBox[{"16", " ", "\[Lambda]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "687276032"}], "+", 
                  RowBox[{"1251295232", " ", "\[CapitalDelta]"}], "+", 
                  RowBox[{"1829666816", " ", 
                   SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                  RowBox[{"1774342144", " ", 
                   SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                  RowBox[{"146314752", " ", 
                   SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                  RowBox[{"1030510624", " ", 
                   SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
                  RowBox[{"286821680", " ", 
                   SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
                  RowBox[{"186430648", " ", 
                   SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
                  RowBox[{"211160780", " ", 
                   SuperscriptBox["\[CapitalDelta]", "8"]}], "-", 
                  RowBox[{"294242872", " ", 
                   SuperscriptBox["\[CapitalDelta]", "9"]}], "-", 
                  RowBox[{"117525786", " ", 
                   SuperscriptBox["\[CapitalDelta]", "10"]}], "-", 
                  RowBox[{"9868619", " ", 
                   SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
                  RowBox[{"4379468", " ", 
                   SuperscriptBox["\[CapitalDelta]", "12"]}], "+", 
                  RowBox[{"897384", " ", 
                   SuperscriptBox["\[CapitalDelta]", "13"]}], "-", 
                  RowBox[{"43560", " ", 
                   SuperscriptBox["\[CapitalDelta]", "14"]}], "-", 
                  RowBox[{"12945", " ", 
                   SuperscriptBox["\[CapitalDelta]", "15"]}], "+", 
                  RowBox[{"472", " ", 
                   SuperscriptBox["\[CapitalDelta]", "16"]}], "+", 
                  SuperscriptBox["\[CapitalDelta]", "17"]}], ")"}], " ", 
                "\[Lambda]2"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"310640640", "-", 
                  RowBox[{"543375360", " ", "\[CapitalDelta]"}], "-", 
                  RowBox[{"963506176", " ", 
                   SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                  RowBox[{"679084032", " ", 
                   SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                  RowBox[{"142192256", " ", 
                   SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                  RowBox[{"233813984", " ", 
                   SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                  RowBox[{"173350464", " ", 
                   SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
                  RowBox[{"21709904", " ", 
                   SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                  RowBox[{"11307328", " ", 
                   SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                  RowBox[{"121005686", " ", 
                   SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                  RowBox[{"59446066", " ", 
                   SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
                  RowBox[{"7355155", " ", 
                   SuperscriptBox["\[CapitalDelta]", "11"]}], "-", 
                  RowBox[{"1260596", " ", 
                   SuperscriptBox["\[CapitalDelta]", "12"]}], "-", 
                  RowBox[{"304399", " ", 
                   SuperscriptBox["\[CapitalDelta]", "13"]}], "+", 
                  RowBox[{"24202", " ", 
                   SuperscriptBox["\[CapitalDelta]", "14"]}], "+", 
                  RowBox[{"6341", " ", 
                   SuperscriptBox["\[CapitalDelta]", "15"]}], "-", 
                  RowBox[{"180", " ", 
                   SuperscriptBox["\[CapitalDelta]", "16"]}], "-", 
                  SuperscriptBox["\[CapitalDelta]", "17"]}], ")"}], " ", 
                "\[Lambda]3"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["d", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "179306496"}], "+", 
               RowBox[{"975699968", " ", "\[CapitalDelta]"}], "+", 
               RowBox[{"2278162432", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
               RowBox[{"3723460608", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
               RowBox[{"4083862528", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
               RowBox[{"2711910400", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
               RowBox[{"2914376960", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
               RowBox[{"818260928", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
               RowBox[{"542095840", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "-", 
               RowBox[{"352786096", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "-", 
               RowBox[{"179009464", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "-", 
               RowBox[{"86130616", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "-", 
               RowBox[{"12560912", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "+", 
               RowBox[{"4991126", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}], "+", 
               RowBox[{"2157087", " ", 
                SuperscriptBox["\[CapitalDelta]", "14"]}], "-", 
               RowBox[{"44690", " ", 
                SuperscriptBox["\[CapitalDelta]", "15"]}], "-", 
               RowBox[{"72433", " ", 
                SuperscriptBox["\[CapitalDelta]", "16"]}], "-", 
               RowBox[{"1740", " ", 
                SuperscriptBox["\[CapitalDelta]", "17"]}], "+", 
               RowBox[{"234", " ", 
                SuperscriptBox["\[CapitalDelta]", "18"]}]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]1", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8204058624", "+", 
               RowBox[{"37564186624", " ", "\[CapitalDelta]"}], "+", 
               RowBox[{"57536675840", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
               RowBox[{"93340827648", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
               RowBox[{"126186979328", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
               RowBox[{"54060548096", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
               RowBox[{"75955202048", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
               RowBox[{"20472292352", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
               RowBox[{"24606915072", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
               RowBox[{"24606407424", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "-", 
               RowBox[{"9883654528", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "-", 
               RowBox[{"12110242112", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "-", 
               RowBox[{"2334192272", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "+", 
               RowBox[{"364278256", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}], "+", 
               RowBox[{"139814264", " ", 
                SuperscriptBox["\[CapitalDelta]", "14"]}], "-", 
               RowBox[{"5821720", " ", 
                SuperscriptBox["\[CapitalDelta]", "15"]}], "-", 
               RowBox[{"3657359", " ", 
                SuperscriptBox["\[CapitalDelta]", "16"]}], "-", 
               RowBox[{"20276", " ", 
                SuperscriptBox["\[CapitalDelta]", "17"]}], "+", 
               RowBox[{"5315", " ", 
                SuperscriptBox["\[CapitalDelta]", "18"]}]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]2", "2"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"6081740800", "+", 
               RowBox[{"12903776256", " ", "\[CapitalDelta]"}], "+", 
               RowBox[{"20207632384", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
               RowBox[{"26755858432", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
               RowBox[{"45477265408", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
               RowBox[{"15044096000", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
               RowBox[{"18752932864", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
               RowBox[{"110627840", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
               RowBox[{"16427843584", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
               RowBox[{"17413620992", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "-", 
               RowBox[{"2919116992", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "-", 
               RowBox[{"5408951744", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "-", 
               RowBox[{"1049683568", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "+", 
               RowBox[{"174723712", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}], "+", 
               RowBox[{"61652816", " ", 
                SuperscriptBox["\[CapitalDelta]", "14"]}], "-", 
               RowBox[{"2167688", " ", 
                SuperscriptBox["\[CapitalDelta]", "15"]}], "-", 
               RowBox[{"1362353", " ", 
                SuperscriptBox["\[CapitalDelta]", "16"]}], "-", 
               RowBox[{"4028", " ", 
                SuperscriptBox["\[CapitalDelta]", "17"]}], "+", 
               RowBox[{"725", " ", 
                SuperscriptBox["\[CapitalDelta]", "18"]}]}], ")"}], " ", 
             "\[Lambda]2", " ", "\[Lambda]3"}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "258998272"}], "-", 
               RowBox[{"148111360", " ", "\[CapitalDelta]"}], "-", 
               RowBox[{"259522560", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
               RowBox[{"665911296", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
               RowBox[{"663415808", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
               RowBox[{"807079936", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
               RowBox[{"118245888", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
               RowBox[{"338400768", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
               RowBox[{"662601920", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "-", 
               RowBox[{"327451968", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
               RowBox[{"211766864", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
               RowBox[{"46245760", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "-", 
               RowBox[{"7454736", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "-", 
               RowBox[{"2692148", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}], "+", 
               RowBox[{"376145", " ", 
                SuperscriptBox["\[CapitalDelta]", "14"]}], "-", 
               RowBox[{"9496", " ", 
                SuperscriptBox["\[CapitalDelta]", "15"]}], "+", 
               RowBox[{"347", " ", 
                SuperscriptBox["\[CapitalDelta]", "16"]}]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]3", "2"]}], "-", 
            RowBox[{"16", " ", "\[Lambda]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "229638144"}], "+", 
                  RowBox[{"2660499456", " ", "\[CapitalDelta]"}], "+", 
                  RowBox[{"6571360256", " ", 
                   SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                  RowBox[{"8166883328", " ", 
                   SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
                  RowBox[{"12016508928", " ", 
                   SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                  RowBox[{"4547625472", " ", 
                   SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                  RowBox[{"7814684416", " ", 
                   SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                  RowBox[{"3321269120", " ", 
                   SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                  RowBox[{"110010560", " ", 
                   SuperscriptBox["\[CapitalDelta]", "8"]}], "-", 
                  RowBox[{"121089984", " ", 
                   SuperscriptBox["\[CapitalDelta]", "9"]}], "-", 
                  RowBox[{"863511296", " ", 
                   SuperscriptBox["\[CapitalDelta]", "10"]}], "-", 
                  RowBox[{"591282064", " ", 
                   SuperscriptBox["\[CapitalDelta]", "11"]}], "-", 
                  RowBox[{"86331208", " ", 
                   SuperscriptBox["\[CapitalDelta]", "12"]}], "+", 
                  RowBox[{"27689668", " ", 
                   SuperscriptBox["\[CapitalDelta]", "13"]}], "+", 
                  RowBox[{"9154160", " ", 
                   SuperscriptBox["\[CapitalDelta]", "14"]}], "-", 
                  RowBox[{"424321", " ", 
                   SuperscriptBox["\[CapitalDelta]", "15"]}], "-", 
                  RowBox[{"280000", " ", 
                   SuperscriptBox["\[CapitalDelta]", "16"]}], "-", 
                  RowBox[{"2979", " ", 
                   SuperscriptBox["\[CapitalDelta]", "17"]}], "+", 
                  RowBox[{"648", " ", 
                   SuperscriptBox["\[CapitalDelta]", "18"]}]}], ")"}], " ", 
                "\[Lambda]2"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"33554432", "-", 
                  RowBox[{"711196672", " ", "\[CapitalDelta]"}], "-", 
                  RowBox[{"2632253440", " ", 
                   SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                  RowBox[{"1676148736", " ", 
                   SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                  RowBox[{"4393191424", " ", 
                   SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                  RowBox[{"254934528", " ", 
                   SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
                  RowBox[{"2103054336", " ", 
                   SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
                  RowBox[{"1378693888", " ", 
                   SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
                  RowBox[{"700589504", " ", 
                   SuperscriptBox["\[CapitalDelta]", "8"]}], "-", 
                  RowBox[{"320626176", " ", 
                   SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                  RowBox[{"386949312", " ", 
                   SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
                  RowBox[{"300870192", " ", 
                   SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
                  RowBox[{"41783236", " ", 
                   SuperscriptBox["\[CapitalDelta]", "12"]}], "-", 
                  RowBox[{"15195454", " ", 
                   SuperscriptBox["\[CapitalDelta]", "13"]}], "-", 
                  RowBox[{"4548240", " ", 
                   SuperscriptBox["\[CapitalDelta]", "14"]}], "+", 
                  RowBox[{"148571", " ", 
                   SuperscriptBox["\[CapitalDelta]", "15"]}], "+", 
                  RowBox[{"111062", " ", 
                   SuperscriptBox["\[CapitalDelta]", "16"]}], "+", 
                  RowBox[{"99", " ", 
                   SuperscriptBox["\[CapitalDelta]", "17"]}], "-", 
                  RowBox[{"186", " ", 
                   SuperscriptBox["\[CapitalDelta]", "18"]}]}], ")"}], " ", 
                "\[Lambda]3"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["d", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"47448064", "-", 
               RowBox[{"671481856", " ", "\[CapitalDelta]"}], "+", 
               RowBox[{"1781882880", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
               RowBox[{"2609987584", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
               RowBox[{"2510342144", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
               RowBox[{"2397708800", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
               RowBox[{"116017792", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
               RowBox[{"553723360", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
               RowBox[{"239780768", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
               RowBox[{"92924856", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "-", 
               RowBox[{"38186564", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "-", 
               RowBox[{"41642164", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "-", 
               RowBox[{"23674223", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "-", 
               RowBox[{"3740160", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}], "+", 
               RowBox[{"1008433", " ", 
                SuperscriptBox["\[CapitalDelta]", "14"]}], "+", 
               RowBox[{"228440", " ", 
                SuperscriptBox["\[CapitalDelta]", "15"]}], "-", 
               RowBox[{"4643", " ", 
                SuperscriptBox["\[CapitalDelta]", "16"]}], "-", 
               RowBox[{"1956", " ", 
                SuperscriptBox["\[CapitalDelta]", "17"]}], "+", 
               RowBox[{"45", " ", 
                SuperscriptBox["\[CapitalDelta]", "18"]}]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]1", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"10666115072", "-", 
               RowBox[{"19671285760", " ", "\[CapitalDelta]"}], "-", 
               RowBox[{"18975883264", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
               RowBox[{"39044743168", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
               RowBox[{"1665757184", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
               RowBox[{"24106010624", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
               RowBox[{"19932253440", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
               RowBox[{"22165966848", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
               RowBox[{"5177108544", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
               RowBox[{"16368931264", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
               RowBox[{"5101730784", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "-", 
               RowBox[{"899164720", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "-", 
               RowBox[{"976671436", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "-", 
               RowBox[{"167905004", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}], "+", 
               RowBox[{"20099849", " ", 
                SuperscriptBox["\[CapitalDelta]", "14"]}], "+", 
               RowBox[{"4937813", " ", 
                SuperscriptBox["\[CapitalDelta]", "15"]}], "-", 
               RowBox[{"199787", " ", 
                SuperscriptBox["\[CapitalDelta]", "16"]}], "-", 
               RowBox[{"27716", " ", 
                SuperscriptBox["\[CapitalDelta]", "17"]}], "+", 
               RowBox[{"777", " ", 
                SuperscriptBox["\[CapitalDelta]", "18"]}]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]2", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "11643387904"}], "+", 
               RowBox[{"17360224256", " ", "\[CapitalDelta]"}], "+", 
               RowBox[{"29742202880", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
               RowBox[{"27388837888", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
               RowBox[{"16937820160", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
               RowBox[{"7927578624", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
               RowBox[{"21349506560", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
               RowBox[{"27370208512", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
               RowBox[{"2249494400", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "-", 
               RowBox[{"14831814208", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "-", 
               RowBox[{"5666362112", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
               RowBox[{"92958848", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
               RowBox[{"660809800", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "+", 
               RowBox[{"119664476", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}], "-", 
               RowBox[{"19643818", " ", 
                SuperscriptBox["\[CapitalDelta]", "14"]}], "-", 
               RowBox[{"4633663", " ", 
                SuperscriptBox["\[CapitalDelta]", "15"]}], "+", 
               RowBox[{"102548", " ", 
                SuperscriptBox["\[CapitalDelta]", "16"]}], "+", 
               RowBox[{"11721", " ", 
                SuperscriptBox["\[CapitalDelta]", "17"]}], "-", 
               RowBox[{"512", " ", 
                SuperscriptBox["\[CapitalDelta]", "18"]}]}], ")"}], " ", 
             "\[Lambda]2", " ", "\[Lambda]3"}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"191496192", "-", 
               RowBox[{"322568192", " ", "\[CapitalDelta]"}], "-", 
               RowBox[{"427421696", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
               RowBox[{"476975104", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
               RowBox[{"189112320", " ", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
               RowBox[{"34633984", " ", 
                SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
               RowBox[{"273085312", " ", 
                SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
               RowBox[{"301458176", " ", 
                SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
               RowBox[{"139554144", " ", 
                SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
               RowBox[{"121689888", " ", 
                SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
               RowBox[{"17800456", " ", 
                SuperscriptBox["\[CapitalDelta]", "10"]}], "-", 
               RowBox[{"5453392", " ", 
                SuperscriptBox["\[CapitalDelta]", "11"]}], "-", 
               RowBox[{"4820118", " ", 
                SuperscriptBox["\[CapitalDelta]", "12"]}], "+", 
               RowBox[{"898311", " ", 
                SuperscriptBox["\[CapitalDelta]", "13"]}], "+", 
               RowBox[{"4970", " ", 
                SuperscriptBox["\[CapitalDelta]", "14"]}], "+", 
               RowBox[{"787", " ", 
                SuperscriptBox["\[CapitalDelta]", "15"]}], "+", 
               RowBox[{"140", " ", 
                SuperscriptBox["\[CapitalDelta]", "16"]}]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]3", "2"]}], "-", 
            RowBox[{"8", " ", "\[Lambda]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"483393536", "-", 
                  RowBox[{"1024327680", " ", "\[CapitalDelta]"}], "+", 
                  RowBox[{"784539648", " ", 
                   SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                  RowBox[{"3596218368", " ", 
                   SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
                  RowBox[{"1897967104", " ", 
                   SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                  RowBox[{"3226778496", " ", 
                   SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
                  RowBox[{"828201536", " ", 
                   SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
                  RowBox[{"150393056", " ", 
                   SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                  RowBox[{"598852496", " ", 
                   SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                  RowBox[{"713808464", " ", 
                   SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                  RowBox[{"116481080", " ", 
                   SuperscriptBox["\[CapitalDelta]", "10"]}], "-", 
                  RowBox[{"88966104", " ", 
                   SuperscriptBox["\[CapitalDelta]", "11"]}], "-", 
                  RowBox[{"58435336", " ", 
                   SuperscriptBox["\[CapitalDelta]", "12"]}], "-", 
                  RowBox[{"8672192", " ", 
                   SuperscriptBox["\[CapitalDelta]", "13"]}], "+", 
                  RowBox[{"1838504", " ", 
                   SuperscriptBox["\[CapitalDelta]", "14"]}], "+", 
                  RowBox[{"400617", " ", 
                   SuperscriptBox["\[CapitalDelta]", "15"]}], "-", 
                  RowBox[{"12008", " ", 
                   SuperscriptBox["\[CapitalDelta]", "16"]}], "-", 
                  RowBox[{"2795", " ", 
                   SuperscriptBox["\[CapitalDelta]", "17"]}], "+", 
                  RowBox[{"66", " ", 
                   SuperscriptBox["\[CapitalDelta]", "18"]}]}], ")"}], " ", 
                "\[Lambda]2"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "612892672"}], "+", 
                  RowBox[{"842530816", " ", "\[CapitalDelta]"}], "+", 
                  RowBox[{"445038592", " ", 
                   SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                  RowBox[{"2707173376", " ", 
                   SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                  RowBox[{"255338496", " ", 
                   SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                  RowBox[{"2074006016", " ", 
                   SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                  RowBox[{"1339501056", " ", 
                   SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                  RowBox[{"769695680", " ", 
                   SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
                  RowBox[{"558186528", " ", 
                   SuperscriptBox["\[CapitalDelta]", "8"]}], "-", 
                  RowBox[{"830442272", " ", 
                   SuperscriptBox["\[CapitalDelta]", "9"]}], "-", 
                  RowBox[{"215844976", " ", 
                   SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
                  RowBox[{"45894628", " ", 
                   SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
                  RowBox[{"44926202", " ", 
                   SuperscriptBox["\[CapitalDelta]", "12"]}], "+", 
                  RowBox[{"6548372", " ", 
                   SuperscriptBox["\[CapitalDelta]", "13"]}], "-", 
                  RowBox[{"1768899", " ", 
                   SuperscriptBox["\[CapitalDelta]", "14"]}], "-", 
                  RowBox[{"374984", " ", 
                   SuperscriptBox["\[CapitalDelta]", "15"]}], "+", 
                  RowBox[{"8199", " ", 
                   SuperscriptBox["\[CapitalDelta]", "16"]}], "+", 
                  RowBox[{"1612", " ", 
                   SuperscriptBox["\[CapitalDelta]", "17"]}], "-", 
                  RowBox[{"42", " ", 
                   SuperscriptBox["\[CapitalDelta]", "18"]}]}], ")"}], " ", 
                "\[Lambda]3"}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["d", "2"], " ", "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"25165824", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "9"}], " ", "\[Lambda]1"}], "+", 
               RowBox[{"21", " ", "\[Lambda]2"}], "-", 
               RowBox[{"5", " ", "\[Lambda]3"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "\[Lambda]2"}], "-", 
               RowBox[{"2", " ", "\[Lambda]3"}]}], ")"}]}], "+", 
            RowBox[{"256", " ", 
             SuperscriptBox["\[CapitalDelta]", "7"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1129524", " ", 
                SuperscriptBox["\[Lambda]1", "2"]}], "-", 
               RowBox[{"19278556", " ", 
                SuperscriptBox["\[Lambda]2", "2"]}], "+", 
               RowBox[{"12", " ", "\[Lambda]1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"958199", " ", "\[Lambda]2"}], "-", 
                  RowBox[{"568323", " ", "\[Lambda]3"}]}], ")"}]}], "+", 
               RowBox[{"15801960", " ", "\[Lambda]2", " ", "\[Lambda]3"}], "-", 
               RowBox[{"3012983", " ", 
                SuperscriptBox["\[Lambda]3", "2"]}]}], ")"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[CapitalDelta]", "12"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"380892", " ", 
                SuperscriptBox["\[Lambda]1", "2"]}], "+", 
               RowBox[{"4359912", " ", "\[Lambda]1", " ", "\[Lambda]2"}], "-", 
               RowBox[{"7458904", " ", 
                SuperscriptBox["\[Lambda]2", "2"]}], "-", 
               RowBox[{"2399124", " ", "\[Lambda]1", " ", "\[Lambda]3"}], "+", 
               RowBox[{"7105957", " ", "\[Lambda]2", " ", "\[Lambda]3"}], "-", 
               RowBox[{"1920978", " ", 
                SuperscriptBox["\[Lambda]3", "2"]}]}], ")"}]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["\[CapitalDelta]", "10"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4427748", " ", 
                SuperscriptBox["\[Lambda]1", "2"]}], "-", 
               RowBox[{"12275964", " ", "\[Lambda]1", " ", "\[Lambda]2"}], "+", 
               RowBox[{"6477763", " ", 
                SuperscriptBox["\[Lambda]2", "2"]}], "+", 
               RowBox[{"3847116", " ", "\[Lambda]1", " ", "\[Lambda]3"}], "-", 
               RowBox[{"1548291", " ", "\[Lambda]2", " ", "\[Lambda]3"}], "-", 
               RowBox[{"977414", " ", 
                SuperscriptBox["\[Lambda]3", "2"]}]}], ")"}]}], "-", 
            RowBox[{"2048", " ", 
             SuperscriptBox["\[CapitalDelta]", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2872770", " ", 
                SuperscriptBox["\[Lambda]1", "2"]}], "-", 
               RowBox[{"5321988", " ", "\[Lambda]1", " ", "\[Lambda]2"}], "+", 
               RowBox[{"1060000", " ", 
                SuperscriptBox["\[Lambda]2", "2"]}], "+", 
               RowBox[{"432804", " ", "\[Lambda]1", " ", "\[Lambda]3"}], "+", 
               
               RowBox[{"1365000", " ", "\[Lambda]2", " ", "\[Lambda]3"}], "-", 
               RowBox[{"552063", " ", 
                SuperscriptBox["\[Lambda]3", "2"]}]}], ")"}]}], "+", 
            RowBox[{"256", " ", 
             SuperscriptBox["\[CapitalDelta]", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4885524", " ", 
                SuperscriptBox["\[Lambda]1", "2"]}], "-", 
               RowBox[{"10630464", " ", "\[Lambda]1", " ", "\[Lambda]2"}], "+", 
               RowBox[{"4720026", " ", 
                SuperscriptBox["\[Lambda]2", "2"]}], "+", 
               RowBox[{"607080", " ", "\[Lambda]1", " ", "\[Lambda]3"}], "+", 
               
               RowBox[{"507461", " ", "\[Lambda]2", " ", "\[Lambda]3"}], "-", 
               
               RowBox[{"193358", " ", 
                SuperscriptBox["\[Lambda]3", "2"]}]}], ")"}]}], "+", 
            RowBox[{"16384", " ", 
             SuperscriptBox["\[CapitalDelta]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"354846", " ", 
                SuperscriptBox["\[Lambda]1", "2"]}], "-", 
               RowBox[{"839784", " ", "\[Lambda]1", " ", "\[Lambda]2"}], "+", 
               
               RowBox[{"492838", " ", 
                SuperscriptBox["\[Lambda]2", "2"]}], "+", 
               RowBox[{"136440", " ", "\[Lambda]1", " ", "\[Lambda]3"}], "-", 
               
               RowBox[{"126628", " ", "\[Lambda]2", " ", "\[Lambda]3"}], "-", 
               
               RowBox[{"8221", " ", 
                SuperscriptBox["\[Lambda]3", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[CapitalDelta]", "17"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2358", " ", 
                SuperscriptBox["\[Lambda]1", "2"]}], "-", 
               RowBox[{"9780", " ", "\[Lambda]1", " ", "\[Lambda]2"}], "+", 
               RowBox[{"5353", " ", 
                SuperscriptBox["\[Lambda]2", "2"]}], "+", 
               RowBox[{"3228", " ", "\[Lambda]1", " ", "\[Lambda]3"}], "-", 
               RowBox[{"1126", " ", "\[Lambda]2", " ", "\[Lambda]3"}], "-", 
               RowBox[{"725", " ", 
                SuperscriptBox["\[Lambda]3", "2"]}]}], ")"}]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[CapitalDelta]", "16"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"160", " ", 
                SuperscriptBox["\[Lambda]1", "2"]}], "-", 
               RowBox[{"5972", " ", "\[Lambda]1", " ", "\[Lambda]2"}], "+", 
               RowBox[{"6965", " ", 
                SuperscriptBox["\[Lambda]2", "2"]}], "+", 
               RowBox[{"3582", " ", "\[Lambda]1", " ", "\[Lambda]3"}], "-", 
               RowBox[{"5651", " ", "\[Lambda]2", " ", "\[Lambda]3"}], "+", 
               RowBox[{"1515", " ", 
                SuperscriptBox["\[Lambda]3", "2"]}]}], ")"}]}], "-", 
            RowBox[{"131072", " ", 
             SuperscriptBox["\[CapitalDelta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9456", " ", 
                SuperscriptBox["\[Lambda]1", "2"]}], "-", 
               RowBox[{"40572", " ", "\[Lambda]1", " ", "\[Lambda]2"}], "+", 
               RowBox[{"40824", " ", 
                SuperscriptBox["\[Lambda]2", "2"]}], "+", 
               RowBox[{"16869", " ", "\[Lambda]1", " ", "\[Lambda]3"}], "-", 
               RowBox[{"29699", " ", "\[Lambda]2", " ", "\[Lambda]3"}], "+", 
               RowBox[{"3953", " ", 
                SuperscriptBox["\[Lambda]3", "2"]}]}], ")"}]}], "+", 
            RowBox[{"16384", " ", 
             SuperscriptBox["\[CapitalDelta]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"284838", " ", 
                SuperscriptBox["\[Lambda]1", "2"]}], "-", 
               RowBox[{"1137324", " ", "\[Lambda]1", " ", "\[Lambda]2"}], "+", 
               RowBox[{"1115534", " ", 
                SuperscriptBox["\[Lambda]2", "2"]}], "+", 
               RowBox[{"383235", " ", "\[Lambda]1", " ", "\[Lambda]3"}], "-", 
               
               RowBox[{"714612", " ", "\[Lambda]2", " ", "\[Lambda]3"}], "+", 
               
               RowBox[{"101750", " ", 
                SuperscriptBox["\[Lambda]3", "2"]}]}], ")"}]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[CapitalDelta]", "14"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"107024", " ", 
                SuperscriptBox["\[Lambda]1", "2"]}], "-", 
               RowBox[{"638036", " ", "\[Lambda]1", " ", "\[Lambda]2"}], "+", 
               
               RowBox[{"495663", " ", 
                SuperscriptBox["\[Lambda]2", "2"]}], "+", 
               RowBox[{"301838", " ", "\[Lambda]1", " ", "\[Lambda]3"}], "-", 
               
               RowBox[{"457679", " ", "\[Lambda]2", " ", "\[Lambda]3"}], "+", 
               
               RowBox[{"117414", " ", 
                SuperscriptBox["\[Lambda]3", "2"]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["\[CapitalDelta]", "15"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"259230", " ", 
                SuperscriptBox["\[Lambda]1", "2"]}], "-", 
               RowBox[{"1293108", " ", "\[Lambda]1", " ", "\[Lambda]2"}], "+", 
               RowBox[{"981901", " ", 
                SuperscriptBox["\[Lambda]2", "2"]}], "+", 
               RowBox[{"629724", " ", "\[Lambda]1", " ", "\[Lambda]3"}], "-", 
               
               RowBox[{"916318", " ", "\[Lambda]2", " ", "\[Lambda]3"}], "+", 
               
               RowBox[{"171535", " ", 
                SuperscriptBox["\[Lambda]3", "2"]}]}], ")"}]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["\[CapitalDelta]", "9"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7109298", " ", 
                SuperscriptBox["\[Lambda]1", "2"]}], "+", 
               RowBox[{"11484555", " ", 
                SuperscriptBox["\[Lambda]2", "2"]}], "-", 
               RowBox[{"312", " ", "\[Lambda]1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"60647", " ", "\[Lambda]2"}], "-", 
                  RowBox[{"8483", " ", "\[Lambda]3"}]}], ")"}]}], "-", 
               RowBox[{"2396646", " ", "\[Lambda]2", " ", "\[Lambda]3"}], "+", 
               RowBox[{"305708", " ", 
                SuperscriptBox["\[Lambda]3", "2"]}]}], ")"}]}], "-", 
            RowBox[{"2048", " ", 
             SuperscriptBox["\[CapitalDelta]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2591202", " ", 
                SuperscriptBox["\[Lambda]1", "2"]}], "-", 
               RowBox[{"8689044", " ", "\[Lambda]1", " ", "\[Lambda]2"}], "+", 
               RowBox[{"6791942", " ", 
                SuperscriptBox["\[Lambda]2", "2"]}], "+", 
               RowBox[{"2412213", " ", "\[Lambda]1", " ", "\[Lambda]3"}], "-", 
               RowBox[{"3391721", " ", "\[Lambda]2", " ", "\[Lambda]3"}], "+", 
               RowBox[{"353616", " ", 
                SuperscriptBox["\[Lambda]3", "2"]}]}], ")"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[CapitalDelta]", "11"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7099338", " ", 
                SuperscriptBox["\[Lambda]1", "2"]}], "-", 
               RowBox[{"27651864", " ", "\[Lambda]1", " ", "\[Lambda]2"}], "+", 
               RowBox[{"21893281", " ", 
                SuperscriptBox["\[Lambda]2", "2"]}], "+", 
               RowBox[{"9359712", " ", "\[Lambda]1", " ", "\[Lambda]3"}], "-", 
               RowBox[{"11570894", " ", "\[Lambda]2", " ", "\[Lambda]3"}], "+", 
               RowBox[{"428738", " ", 
                SuperscriptBox["\[Lambda]3", "2"]}]}], ")"}]}], "-", 
            RowBox[{"262144", " ", "\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4671", " ", 
                SuperscriptBox["\[Lambda]1", "2"]}], "-", 
               RowBox[{"477", " ", 
                SuperscriptBox["\[Lambda]2", "2"]}], "+", 
               RowBox[{"4182", " ", "\[Lambda]2", " ", "\[Lambda]3"}], "-", 
               RowBox[{"1217", " ", 
                SuperscriptBox["\[Lambda]3", "2"]}], "-", 
               RowBox[{"6", " ", "\[Lambda]1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"1287", " ", "\[Lambda]2"}], "+", 
                  RowBox[{"7", " ", "\[Lambda]3"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[CapitalDelta]", "13"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6793656"}], " ", 
                SuperscriptBox["\[Lambda]1", "2"]}], "+", 
               RowBox[{"8796484", " ", 
                SuperscriptBox["\[Lambda]2", "2"]}], "-", 
               RowBox[{"14982120", " ", "\[Lambda]2", " ", "\[Lambda]3"}], "+", 
               RowBox[{"4744008", " ", 
                SuperscriptBox["\[Lambda]3", "2"]}], "+", 
               RowBox[{"192", " ", "\[Lambda]1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"44614", " ", "\[Lambda]2"}], "+", 
                  RowBox[{"6487", " ", "\[Lambda]3"}]}], ")"}]}]}], ")"}]}]}],
            ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["d", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"100663296", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "\[Lambda]2"}], "-", 
                RowBox[{"2", " ", "\[Lambda]3"}]}], ")"}], "2"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[CapitalDelta]", "12"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4713276", " ", 
                SuperscriptBox["\[Lambda]1", "2"]}], "+", 
               RowBox[{"9580264", " ", "\[Lambda]1", " ", "\[Lambda]2"}], "-", 
               RowBox[{"39868899", " ", 
                SuperscriptBox["\[Lambda]2", "2"]}], "-", 
               RowBox[{"15768668", " ", "\[Lambda]1", " ", "\[Lambda]3"}], "+", 
               RowBox[{"60875028", " ", "\[Lambda]2", " ", "\[Lambda]3"}], "-", 
               RowBox[{"18498188", " ", 
                SuperscriptBox["\[Lambda]3", "2"]}]}], ")"}]}], "-", 
            RowBox[{"64", " ", 
             SuperscriptBox["\[CapitalDelta]", "10"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"18693726", " ", 
                SuperscriptBox["\[Lambda]1", "2"]}], "-", 
               RowBox[{"80387548", " ", "\[Lambda]1", " ", "\[Lambda]2"}], "+", 
               RowBox[{"56520607", " ", 
                SuperscriptBox["\[Lambda]2", "2"]}], "+", 
               RowBox[{"32978364", " ", "\[Lambda]1", " ", "\[Lambda]3"}], "-", 
               RowBox[{"18510252", " ", "\[Lambda]2", " ", "\[Lambda]3"}], "-", 
               RowBox[{"6967582", " ", 
                SuperscriptBox["\[Lambda]3", "2"]}]}], ")"}]}], "-", 
            RowBox[{"1024", " ", 
             SuperscriptBox["\[CapitalDelta]", "7"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3235392", " ", 
                SuperscriptBox["\[Lambda]1", "2"]}], "+", 
               RowBox[{"3394690", " ", "\[Lambda]1", " ", "\[Lambda]2"}], "-", 
               RowBox[{"8616432", " ", 
                SuperscriptBox["\[Lambda]2", "2"]}], "-", 
               RowBox[{"5075394", " ", "\[Lambda]1", " ", "\[Lambda]3"}], "+", 
               RowBox[{"9439468", " ", "\[Lambda]2", " ", "\[Lambda]3"}], "-", 
               RowBox[{"1955697", " ", 
                SuperscriptBox["\[Lambda]3", "2"]}]}], ")"}]}], "-", 
            RowBox[{"256", " ", 
             SuperscriptBox["\[CapitalDelta]", "9"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8702145", " ", 
                SuperscriptBox["\[Lambda]1", "2"]}], "-", 
               RowBox[{"29655966", " ", "\[Lambda]1", " ", "\[Lambda]2"}], "+", 
               RowBox[{"15432275", " ", 
                SuperscriptBox["\[Lambda]2", "2"]}], "+", 
               RowBox[{"8703084", " ", "\[Lambda]1", " ", "\[Lambda]3"}], "-", 
               RowBox[{"2963592", " ", "\[Lambda]2", " ", "\[Lambda]3"}], "-", 
               RowBox[{"1169296", " ", 
                SuperscriptBox["\[Lambda]3", "2"]}]}], ")"}]}], "+", 
            RowBox[{"8192", " ", 
             SuperscriptBox["\[CapitalDelta]", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2272140", " ", 
                SuperscriptBox["\[Lambda]1", "2"]}], "-", 
               RowBox[{"4801096", " ", "\[Lambda]1", " ", "\[Lambda]2"}], "+", 
               RowBox[{"2863470", " ", 
                SuperscriptBox["\[Lambda]2", "2"]}], "+", 
               RowBox[{"699408", " ", "\[Lambda]1", " ", "\[Lambda]3"}], "-", 
               
               RowBox[{"864328", " ", "\[Lambda]2", " ", "\[Lambda]3"}], "-", 
               
               RowBox[{"12795", " ", 
                SuperscriptBox["\[Lambda]3", "2"]}]}], ")"}]}], "+", 
            RowBox[{"262144", " ", 
             SuperscriptBox["\[CapitalDelta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"10527", " ", 
                SuperscriptBox["\[Lambda]1", "2"]}], "-", 
               RowBox[{"24816", " ", "\[Lambda]1", " ", "\[Lambda]2"}], "-", 
               RowBox[{"1569", " ", 
                SuperscriptBox["\[Lambda]2", "2"]}], "+", 
               RowBox[{"9470", " ", "\[Lambda]1", " ", "\[Lambda]3"}], "+", 
               RowBox[{"4020", " ", "\[Lambda]2", " ", "\[Lambda]3"}], "-", 
               RowBox[{"2369", " ", 
                SuperscriptBox["\[Lambda]3", "2"]}]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[CapitalDelta]", "17"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"21366", " ", 
                SuperscriptBox["\[Lambda]1", "2"]}], "-", 
               RowBox[{"66886", " ", "\[Lambda]1", " ", "\[Lambda]2"}], "+", 
               RowBox[{"43047", " ", 
                SuperscriptBox["\[Lambda]2", "2"]}], "+", 
               RowBox[{"19454", " ", "\[Lambda]1", " ", "\[Lambda]3"}], "-", 
               RowBox[{"21484", " ", "\[Lambda]2", " ", "\[Lambda]3"}], "-", 
               RowBox[{"664", " ", 
                SuperscriptBox["\[Lambda]3", "2"]}]}], ")"}]}], "+", 
            RowBox[{"4194304", " ", "\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"495", " ", 
                SuperscriptBox["\[Lambda]1", "2"]}], "-", 
               RowBox[{"1089", " ", "\[Lambda]1", " ", "\[Lambda]2"}], "+", 
               RowBox[{"684", " ", 
                SuperscriptBox["\[Lambda]2", "2"]}], "+", 
               RowBox[{"186", " ", "\[Lambda]1", " ", "\[Lambda]3"}], "-", 
               RowBox[{"321", " ", "\[Lambda]2", " ", "\[Lambda]3"}], "+", 
               RowBox[{"35", " ", 
                SuperscriptBox["\[Lambda]3", "2"]}]}], ")"}]}], "-", 
            RowBox[{"131072", " ", 
             SuperscriptBox["\[CapitalDelta]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"100239", " ", 
                SuperscriptBox["\[Lambda]1", "2"]}], "-", 
               RowBox[{"220097", " ", "\[Lambda]1", " ", "\[Lambda]2"}], "+", 
               
               RowBox[{"138422", " ", 
                SuperscriptBox["\[Lambda]2", "2"]}], "+", 
               RowBox[{"34495", " ", "\[Lambda]1", " ", "\[Lambda]3"}], "-", 
               RowBox[{"46775", " ", "\[Lambda]2", " ", "\[Lambda]3"}], "+", 
               RowBox[{"242", " ", 
                SuperscriptBox["\[Lambda]3", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[CapitalDelta]", "18"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1044", " ", 
                SuperscriptBox["\[Lambda]1", "2"]}], "-", 
               RowBox[{"7812", " ", "\[Lambda]1", " ", "\[Lambda]2"}], "+", 
               RowBox[{"6773", " ", 
                SuperscriptBox["\[Lambda]2", "2"]}], "+", 
               RowBox[{"3828", " ", "\[Lambda]1", " ", "\[Lambda]3"}], "-", 
               RowBox[{"4558", " ", "\[Lambda]2", " ", "\[Lambda]3"}], "+", 
               RowBox[{"855", " ", 
                SuperscriptBox["\[Lambda]3", "2"]}]}], ")"}]}], "-", 
            RowBox[{"16384", " ", 
             SuperscriptBox["\[CapitalDelta]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"680658", " ", 
                SuperscriptBox["\[Lambda]1", "2"]}], "+", 
               RowBox[{"1073164", " ", 
                SuperscriptBox["\[Lambda]2", "2"]}], "-", 
               RowBox[{"68", " ", "\[Lambda]1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"28462", " ", "\[Lambda]2"}], "-", 
                  RowBox[{"9183", " ", "\[Lambda]3"}]}], ")"}]}], "-", 
               RowBox[{"630670", " ", "\[Lambda]2", " ", "\[Lambda]3"}], "+", 
               
               RowBox[{"80727", " ", 
                SuperscriptBox["\[Lambda]3", "2"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[CapitalDelta]", "15"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"268554", " ", 
                SuperscriptBox["\[Lambda]1", "2"]}], "-", 
               RowBox[{"557326", " ", "\[Lambda]1", " ", "\[Lambda]2"}], "+", 
               
               RowBox[{"256380", " ", 
                SuperscriptBox["\[Lambda]2", "2"]}], "+", 
               RowBox[{"544382", " ", "\[Lambda]1", " ", "\[Lambda]3"}], "-", 
               
               RowBox[{"844738", " ", "\[Lambda]2", " ", "\[Lambda]3"}], "+", 
               
               RowBox[{"134187", " ", 
                SuperscriptBox["\[Lambda]3", "2"]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["\[CapitalDelta]", "16"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"257388", " ", 
                SuperscriptBox["\[Lambda]1", "2"]}], "-", 
               RowBox[{"2112756", " ", "\[Lambda]1", " ", "\[Lambda]2"}], "+", 
               RowBox[{"2167081", " ", 
                SuperscriptBox["\[Lambda]2", "2"]}], "+", 
               RowBox[{"1098468", " ", "\[Lambda]1", " ", "\[Lambda]3"}], "-", 
               RowBox[{"1918910", " ", "\[Lambda]2", " ", "\[Lambda]3"}], "+", 
               RowBox[{"406759", " ", 
                SuperscriptBox["\[Lambda]3", "2"]}]}], ")"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[CapitalDelta]", "13"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"448533", " ", 
                SuperscriptBox["\[Lambda]1", "2"]}], "+", 
               RowBox[{"297530", " ", "\[Lambda]1", " ", "\[Lambda]2"}], "+", 
               
               RowBox[{"2361855", " ", 
                SuperscriptBox["\[Lambda]2", "2"]}], "-", 
               RowBox[{"811956", " ", "\[Lambda]1", " ", "\[Lambda]3"}], "-", 
               
               RowBox[{"2769148", " ", "\[Lambda]2", " ", "\[Lambda]3"}], "+", 
               RowBox[{"813878", " ", 
                SuperscriptBox["\[Lambda]3", "2"]}]}], ")"}]}], "+", 
            RowBox[{"2048", " ", 
             SuperscriptBox["\[CapitalDelta]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7658022", " ", 
                SuperscriptBox["\[Lambda]1", "2"]}], "-", 
               RowBox[{"23088284", " ", "\[Lambda]1", " ", "\[Lambda]2"}], "+", 
               RowBox[{"16396844", " ", 
                SuperscriptBox["\[Lambda]2", "2"]}], "+", 
               RowBox[{"6441256", " ", "\[Lambda]1", " ", "\[Lambda]3"}], "-", 
               RowBox[{"9571672", " ", "\[Lambda]2", " ", "\[Lambda]3"}], "+", 
               RowBox[{"1636537", " ", 
                SuperscriptBox["\[Lambda]3", "2"]}]}], ")"}]}], "-", 
            RowBox[{"128", " ", 
             SuperscriptBox["\[CapitalDelta]", "11"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"369486", " ", 
                SuperscriptBox["\[Lambda]1", "2"]}], "-", 
               RowBox[{"9138590", " ", "\[Lambda]1", " ", "\[Lambda]2"}], "+", 
               RowBox[{"13284393", " ", 
                SuperscriptBox["\[Lambda]2", "2"]}], "+", 
               RowBox[{"6135452", " ", "\[Lambda]1", " ", "\[Lambda]3"}], "-", 
               RowBox[{"12733433", " ", "\[Lambda]2", " ", "\[Lambda]3"}], "+", 
               RowBox[{"2351672", " ", 
                SuperscriptBox["\[Lambda]3", "2"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[CapitalDelta]", "14"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"636102", " ", 
                SuperscriptBox["\[Lambda]1", "2"]}], "-", 
               RowBox[{"9534396", " ", "\[Lambda]1", " ", "\[Lambda]2"}], "+", 
               RowBox[{"11136591", " ", 
                SuperscriptBox["\[Lambda]2", "2"]}], "+", 
               RowBox[{"8300364", " ", "\[Lambda]1", " ", "\[Lambda]3"}], "-", 
               RowBox[{"16443468", " ", "\[Lambda]2", " ", "\[Lambda]3"}], "+", 
               RowBox[{"4451036", " ", 
                SuperscriptBox["\[Lambda]3", "2"]}]}], ")"}]}], "-", 
            RowBox[{"256", " ", 
             SuperscriptBox["\[CapitalDelta]", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"19532220", " ", 
                SuperscriptBox["\[Lambda]1", "2"]}], "+", 
               RowBox[{"8237568", " ", 
                SuperscriptBox["\[Lambda]2", "2"]}], "+", 
               RowBox[{"5156994", " ", "\[Lambda]2", " ", "\[Lambda]3"}], "+", 
               RowBox[{"578601", " ", 
                SuperscriptBox["\[Lambda]3", "2"]}], "-", 
               RowBox[{"4", " ", "\[Lambda]1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8739147", " ", "\[Lambda]2"}], "+", 
                  RowBox[{"338728", " ", "\[Lambda]3"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["d", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "+", "d"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "d", "+", 
          FractionBox["\[CapitalDelta]", "2"]}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"4", "+", "\[CapitalDelta]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", 
         FractionBox["d", "2"], "+", "\[CapitalDelta]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", 
         RowBox[{"\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d", "-", 
            FractionBox["\[CapitalDelta]", "2"]}], ")"}]}], "]"}], "2"]}], 
      ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", " ", "CT", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "d"}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "d"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
       "\[CapitalDelta]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "d"}], "+", "\[CapitalDelta]"}], ")"}], 
        "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", "\[CapitalDelta]"}], ")"}], "2"],
        " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", "\[CapitalDelta]"}], ")"}], "2"],
        " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "d", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["d", "2"], " ", "\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", "\[CapitalDelta]"}], ")"}]}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"8", "-", 
             RowBox[{"6", " ", "\[CapitalDelta]"}], "+", 
             SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}]}], "+", 
          RowBox[{"2", " ", "d", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "16"}], "+", 
             RowBox[{"14", " ", "\[CapitalDelta]"}], "+", 
             SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}]}]}], ")"}], "2"],
        " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "d"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{"3", "+", "d"}], "2"], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{"2", "+", "\[CapitalDelta]"}], "2"], "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", "\[CapitalDelta]"}], ")"}]}], 
         "]"}], "2"]}], ")"}]}], ",", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "d"}]}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["d", "2"]}], ")"}], "3"], " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           FractionBox["d", "2"], "+", 
           FractionBox[
            RowBox[{"5", "+", "d"}], "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", 
           FractionBox["d", "2"]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], "]"}], " ", 
         RowBox[{"Gamma", "[", "d", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{"3", "+", "d"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "d", "+", 
            FractionBox["\[CapitalDelta]", "2"]}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{
              RowBox[{"-", "2"}], " ", "d"}]], " ", "d", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "d"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "d"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"4", " ", "d"}], "+", 
               SuperscriptBox["d", "2"]}], ")"}], "2"], " ", 
            SqrtBox["\[Pi]"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "32"}], " ", "d"}], "-", 
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}]}], "+", 
               
               RowBox[{
                SuperscriptBox["d", "2"], " ", "\[CapitalDelta]", " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", "\[CapitalDelta]"}], ")"}]}], "+", 
               RowBox[{"2", " ", "d", " ", "\[CapitalDelta]", " ", 
                RowBox[{"(", 
                 RowBox[{"14", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}], 
             "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["d", "4"]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "32"}], "+", 
                    RowBox[{"48", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
                   "\[Lambda]1"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "512"}], "+", 
                    RowBox[{"496", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"780", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                    RowBox[{"160", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}], " ", 
                   "\[Lambda]2"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "128"}], "+", 
                    RowBox[{"80", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"172", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                    RowBox[{"48", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}], " ", 
                   "\[Lambda]3"}]}], ")"}]}], "+", 
               RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "72"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "-", 
                    RowBox[{"12", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
                   "\[Lambda]1"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1344"}], "-", 
                    RowBox[{"2368", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                    RowBox[{"900", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                    RowBox[{"170", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                    RowBox[{"25", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}]}], ")"}], " ", 
                   "\[Lambda]2"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"320", "+", 
                    RowBox[{"784", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"144", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                    RowBox[{"88", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}]}], ")"}], " ", 
                   "\[Lambda]3"}]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["d", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"68", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"72", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                    RowBox[{"19", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}], " ", 
                   "\[Lambda]1"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2816"}], "+", 
                    RowBox[{"592", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"1532", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                    RowBox[{"640", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                    RowBox[{"91", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}]}], ")"}], " ", 
                   "\[Lambda]2"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1280"}], "+", 
                    RowBox[{"128", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"736", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                    RowBox[{"444", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                    RowBox[{"84", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}]}], ")"}], " ", 
                   "\[Lambda]3"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["d", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", 
                   RowBox[{"(", 
                    RowBox[{"320", "-", 
                    RowBox[{"228", " ", "\[CapitalDelta]"}], "-", 
                    RowBox[{"82", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                    RowBox[{"88", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}]}], ")"}], " ", 
                   "\[Lambda]1"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4352"}], "+", 
                    RowBox[{"800", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"2496", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                    RowBox[{"2864", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                    RowBox[{"128", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                    RowBox[{"108", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}]}], ")"}], " ", 
                   "\[Lambda]2"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2048", "+", 
                    RowBox[{"160", " ", "\[CapitalDelta]"}], "-", 
                    RowBox[{"1096", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                    RowBox[{"1716", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
                    RowBox[{"258", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                    RowBox[{"39", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}]}], ")"}], " ", 
                   "\[Lambda]3"}]}], ")"}]}], "+", 
               RowBox[{"d", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "64"}], " ", "\[CapitalDelta]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"26", " ", "\[Lambda]1"}], "+", 
                    RowBox[{"7", " ", "\[Lambda]2"}], "-", 
                    RowBox[{"10", " ", "\[Lambda]3"}]}], ")"}]}], "-", 
                  RowBox[{"512", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "\[Lambda]2"}], "-", 
                    RowBox[{"2", " ", "\[Lambda]3"}]}], ")"}]}], "+", 
                  RowBox[{"24", " ", 
                   SuperscriptBox["\[CapitalDelta]", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"60", " ", "\[Lambda]1"}], "-", 
                    RowBox[{"49", " ", "\[Lambda]2"}], "+", 
                    RowBox[{"3", " ", "\[Lambda]3"}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[CapitalDelta]", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "15"}], " ", "\[Lambda]2"}], "+", 
                    RowBox[{"9", " ", "\[Lambda]3"}]}], ")"}]}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["\[CapitalDelta]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"212", " ", "\[Lambda]1"}], "-", 
                    RowBox[{"237", " ", "\[Lambda]2"}], "+", 
                    RowBox[{"68", " ", "\[Lambda]3"}]}], ")"}]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[CapitalDelta]", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"184", " ", "\[Lambda]1"}], "-", 
                    RowBox[{"430", " ", "\[Lambda]2"}], "+", 
                    RowBox[{"191", " ", "\[Lambda]3"}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[CapitalDelta]", "5"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"200", " ", "\[Lambda]1"}], "-", 
                    RowBox[{"522", " ", "\[Lambda]2"}], "+", 
                    RowBox[{"238", " ", "\[Lambda]3"}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}], "2"], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"4", "+", "\[CapitalDelta]"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["2", 
             RowBox[{"3", "+", "\[CapitalDelta]"}]], " ", 
            RowBox[{"(", 
             RowBox[{"15", "-", 
              RowBox[{"2", " ", "d"}], "-", 
              RowBox[{"16", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              SuperscriptBox["d", "4"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"d", "-", "\[CapitalDelta]"}], ")"}], " ", 
            "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["d", "2"], " ", "\[CapitalDelta]", " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", "\[CapitalDelta]"}], ")"}]}], "-", 
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{"8", "-", 
                  RowBox[{"6", " ", "\[CapitalDelta]"}], "+", 
                  SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}]}], "+", 
               RowBox[{"2", " ", "d", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "16"}], "+", 
                  RowBox[{"14", " ", "\[CapitalDelta]"}], "+", 
                  SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}]}]}], ")"}], 
             "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "d", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "32"}], "+", 
                  RowBox[{"\[CapitalDelta]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "136"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"222", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
                "\[Lambda]1"}], "+", 
               RowBox[{"4", " ", "d", " ", 
                RowBox[{"(", 
                 RowBox[{"64", "+", 
                  RowBox[{"\[CapitalDelta]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "496"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"172", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"260", "+", 
                    RowBox[{"3", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"19", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
                "\[Lambda]2"}], "-", 
               RowBox[{"2", " ", "d", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"32", "+", 
                  RowBox[{"\[CapitalDelta]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "72"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"20", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"13", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", "\[Lambda]3"}], "+", 
               RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                   
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                   "\[Lambda]1"}], "+", 
                  RowBox[{"32", " ", "\[Lambda]2"}], "-", 
                  RowBox[{"22", " ", "\[CapitalDelta]", " ", "\[Lambda]2"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                   
                   RowBox[{"(", 
                    RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
                   "\[Lambda]3"}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["d", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}], " ",
                    "\[Lambda]1"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"16", "-", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"24", "+", 
                    RowBox[{"5", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}],
                    " ", "\[Lambda]2"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
                   "\[Lambda]3"}]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["d", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"64", "+", 
                    RowBox[{"6", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "16"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", "\[Lambda]1"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "128"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"128", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"104", "-", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"50", "+", 
                    RowBox[{"13", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", "\[Lambda]2"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                   
                   RowBox[{"(", 
                    RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}],
                    " ", "\[Lambda]3"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["d", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "208"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"108", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "118"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "62"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}], " ", "\[Lambda]1"}], "-", 
                  RowBox[{"8", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "64"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"36", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "146"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "61"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}], " ", "\[Lambda]2"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "16"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"56", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12"}], "+", "\[CapitalDelta]"}], ")"}], " ",
                     "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"14", "+", 
                    RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", "\[Lambda]3"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["d", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "384"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"480", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"61", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"15", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", "\[Lambda]1"}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "576"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1072", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"108", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"508", "+", 
                    RowBox[{"5", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"29", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
                   "\[Lambda]2"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "64"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"216", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "84"}], "+", 
                    RowBox[{"5", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"26", "+", "\[CapitalDelta]"}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", "\[Lambda]3"}]}], 
                 ")"}]}]}], ")"}], "2"], " ", 
            RowBox[{"Gamma", "[", 
             FractionBox[
              RowBox[{"2", "+", "\[CapitalDelta]"}], "2"], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             FractionBox[
              RowBox[{"5", "+", "\[CapitalDelta]"}], "2"], "]"}]}]}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "-", 
           FractionBox["d", "2"], "+", "\[CapitalDelta]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "d", "-", 
              FractionBox["\[CapitalDelta]", "2"]}], ")"}]}], "]"}], "2"]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", " ", "CT", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "d"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", "d", "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["d", "2"]}], "+", 
           SuperscriptBox["d", "3"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"15", "-", 
           RowBox[{"2", " ", "d"}], "-", 
           RowBox[{"16", " ", 
            SuperscriptBox["d", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["d", "3"]}], "+", 
           SuperscriptBox["d", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
         "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "d"}], "+", "\[CapitalDelta]"}], ")"}], 
          "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", "\[CapitalDelta]"}], ")"}], 
          "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", "\[CapitalDelta]"}], ")"}], 
          "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"d", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "d", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
         
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["d", "2"], " ", "\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", "\[CapitalDelta]"}], ")"}]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"8", "-", 
               RowBox[{"6", " ", "\[CapitalDelta]"}], "+", 
               SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}]}], "+", 
            RowBox[{"2", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "16"}], "+", 
               RowBox[{"14", " ", "\[CapitalDelta]"}], "+", 
               SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}]}]}], ")"}], 
          "4"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "d"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{"3", "+", "d"}], "2"], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{"2", "+", "\[CapitalDelta]"}], "2"], "]"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "d", "+", "\[CapitalDelta]"}], ")"}]}],
            "]"}], "2"]}], ")"}]}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"2", "-", 
         RowBox[{"2", " ", "d"}]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["d", "2"]}], ")"}], "3"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "\[CapitalDelta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "21"}], "+", 
              RowBox[{"4", " ", "d"}], "+", 
              SuperscriptBox["d", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}]}]], 
          RowBox[{"120", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "+", "d"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"4", "+", "d"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", 
                  RowBox[{"(", 
                   RowBox[{"26", "-", 
                    RowBox[{"11", " ", "\[CapitalDelta]"}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
                  "\[Lambda]1"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "272"}], "+", 
                    RowBox[{"96", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"74", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
                  "\[Lambda]2"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"80", "-", 
                    RowBox[{"28", " ", "\[CapitalDelta]"}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], ")"}], " ", 
                  "\[Lambda]3"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["d", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    RowBox[{"18", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"17", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
                  "\[Lambda]1"}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "128"}], "+", 
                    RowBox[{"184", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"218", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                    RowBox[{"33", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
                  "\[Lambda]2"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "32"}], "+", 
                    RowBox[{"32", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"46", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
                  "\[Lambda]3"}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["d", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", 
                  RowBox[{"(", 
                   RowBox[{"56", "-", 
                    RowBox[{"12", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], ")"}], " ", 
                  "\[Lambda]1"}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"512", "-", 
                    RowBox[{"136", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                    RowBox[{"137", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                    RowBox[{"21", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}], " ", 
                  "\[Lambda]2"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"192", "-", 
                    RowBox[{"80", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"72", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                    RowBox[{"62", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}], " ", 
                  "\[Lambda]3"}]}], ")"}]}], "+", 
              RowBox[{"d", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "8"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"80", "-", 
                    RowBox[{"54", " ", "\[CapitalDelta]"}], "-", 
                    RowBox[{"19", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                    SuperscriptBox["\[CapitalDelta]", "3"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}], " ", 
                  "\[Lambda]1"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"512", "-", 
                    RowBox[{"448", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"28", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                    RowBox[{"104", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}], " ", 
                  "\[Lambda]2"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "128"}], "+", 
                    RowBox[{"208", " ", "\[CapitalDelta]"}], "-", 
                    RowBox[{"100", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                    RowBox[{"28", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                    RowBox[{"17", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}], " ", 
                  "\[Lambda]3"}]}], ")"}]}]}], ")"}], "2"]}]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "d"}], ")"}]}]], 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["d", "5"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "16"}], "+", 
                    RowBox[{"28", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"26", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
                  "\[Lambda]1"}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "256"}], "+", 
                    RowBox[{"312", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"354", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                    RowBox[{"53", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
                  "\[Lambda]2"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "64"}], "+", 
                    RowBox[{"56", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"78", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
                  "\[Lambda]3"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["d", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"224", "-", 
                    RowBox[{"268", " ", "\[CapitalDelta]"}], "-", 
                    RowBox[{"152", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                    RowBox[{"43", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}], " ", 
                  "\[Lambda]1"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"704", "-", 
                    RowBox[{"720", " ", "\[CapitalDelta]"}], "-", 
                    RowBox[{"482", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                    RowBox[{"145", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                    RowBox[{"40", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}], " ", 
                  "\[Lambda]2"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "640"}], "+", 
                    RowBox[{"560", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"420", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                    RowBox[{"96", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
                    RowBox[{"39", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}], " ", 
                  "\[Lambda]3"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["d", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "992"}], "+", 
                    RowBox[{"656", " ", "\[CapitalDelta]"}], "-", 
                    RowBox[{"172", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                    RowBox[{"238", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}]}], ")"}], " ", 
                  "\[Lambda]1"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"4096", "-", 
                    RowBox[{"3176", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"1946", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                    RowBox[{"1659", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                    RowBox[{"113", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                    RowBox[{"29", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}]}], ")"}], " ", 
                  "\[Lambda]2"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "704"}], "+", 
                    RowBox[{"760", " ", "\[CapitalDelta]"}], "-", 
                    RowBox[{"522", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                    RowBox[{"381", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}]}], ")"}], " ", 
                  "\[Lambda]3"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["d", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1632"}], "+", 
                    RowBox[{"1828", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                    RowBox[{"47", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}]}], ")"}], " ", 
                  "\[Lambda]1"}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "5760"}], "+", 
                    RowBox[{"8032", " ", "\[CapitalDelta]"}], "-", 
                    RowBox[{"1708", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                    RowBox[{"1468", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                    RowBox[{"735", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                    RowBox[{"93", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}]}], ")"}], " ", 
                  "\[Lambda]2"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1664"}], "+", 
                    RowBox[{"3216", " ", "\[CapitalDelta]"}], "-", 
                    RowBox[{"1492", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                    RowBox[{"700", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                    RowBox[{"421", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}]}], ")"}], " ", 
                  "\[Lambda]3"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "d", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "192"}], "+", 
                    RowBox[{"632", " ", "\[CapitalDelta]"}], "-", 
                    RowBox[{"304", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                    RowBox[{"156", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}]}], ")"}], " ", 
                  "\[Lambda]1"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1152", "-", 
                    RowBox[{"4272", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"2048", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                    RowBox[{"530", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                    RowBox[{"151", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                    RowBox[{"61", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}]}], ")"}], " ", 
                  "\[Lambda]2"}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"384", "-", 
                    RowBox[{"1328", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"844", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                    RowBox[{"184", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                    RowBox[{"71", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                    RowBox[{"48", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}]}], ")"}], " ", 
                  "\[Lambda]3"}]}], ")"}]}], "-", 
              RowBox[{"24", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], ")"}], " ", 
                  "\[Lambda]1"}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"5", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"24", "-", 
                    RowBox[{"8", " ", "\[CapitalDelta]"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], ")"}], " ", 
                    "\[Lambda]2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]"}], "+", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}], " ", 
                    "\[Lambda]3"}]}], ")"}]}]}], ")"}]}]}], ")"}], "2"]}]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}]}]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["d", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"64", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "44372480"}], "+", 
                   RowBox[{"63446272", " ", "\[CapitalDelta]"}], "+", 
                   RowBox[{"11547520", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                   RowBox[{"22609472", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
                   RowBox[{"1453740", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                   RowBox[{"3336596", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                   RowBox[{"721565", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
                   RowBox[{"33168", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
                   RowBox[{"12680", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                   RowBox[{"140", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                   RowBox[{"25", " ", 
                    SuperscriptBox["\[CapitalDelta]", "10"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]1", "2"]}], "-", 
                RowBox[{"16", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "436994048"}], "+", 
                   RowBox[{"615973888", " ", "\[CapitalDelta]"}], "+", 
                   RowBox[{"75764352", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                   RowBox[{"206931520", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                   RowBox[{"13193304", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                   RowBox[{"35271724", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                   RowBox[{"5226586", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
                   RowBox[{"725091", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
                   RowBox[{"160408", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                   RowBox[{"2052", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                   RowBox[{"640", " ", 
                    SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
                   RowBox[{"25", " ", 
                    SuperscriptBox["\[CapitalDelta]", "11"]}]}], ")"}], " ", 
                 "\[Lambda]1", " ", "\[Lambda]2"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4186308608"}], "+", 
                   RowBox[{"5928779776", " ", "\[CapitalDelta]"}], "+", 
                   RowBox[{"168167168", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                   RowBox[{"1825367168", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                   RowBox[{"505566448", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                   RowBox[{"351692992", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                   RowBox[{"10890672", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
                   RowBox[{"13426720", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
                   RowBox[{"1790011", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                   RowBox[{"24088", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                   RowBox[{"14720", " ", 
                    SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
                   RowBox[{"1140", " ", 
                    SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
                   RowBox[{"25", " ", 
                    SuperscriptBox["\[CapitalDelta]", "12"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]2", "2"]}], "+", 
                RowBox[{"16", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "173002752"}], "+", 
                   RowBox[{"245688320", " ", "\[CapitalDelta]"}], "+", 
                   RowBox[{"8516864", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                   RowBox[{"76090688", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                   RowBox[{"14306416", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                   RowBox[{"14070808", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                   RowBox[{"1318628", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
                   RowBox[{"298522", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
                   RowBox[{"54592", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                   RowBox[{"124", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                   RowBox[{"264", " ", 
                    SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
                   RowBox[{"15", " ", 
                    SuperscriptBox["\[CapitalDelta]", "11"]}]}], ")"}], " ", 
                 "\[Lambda]1", " ", "\[Lambda]3"}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1625554944"}], "+", 
                   RowBox[{"2371887104", " ", "\[CapitalDelta]"}], "-", 
                   RowBox[{"199422464", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                   RowBox[{"673480960", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                   RowBox[{"314742368", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                   RowBox[{"144419648", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
                   RowBox[{"7528640", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
                   RowBox[{"6280208", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
                   RowBox[{"593006", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "-", 
                   RowBox[{"5320", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                   RowBox[{"5830", " ", 
                    SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
                   RowBox[{"582", " ", 
                    SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
                   RowBox[{"15", " ", 
                    SuperscriptBox["\[CapitalDelta]", "12"]}]}], ")"}], " ", 
                 "\[Lambda]2", " ", "\[Lambda]3"}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "38897664"}], "+", 
                   RowBox[{"79206400", " ", "\[CapitalDelta]"}], "-", 
                   RowBox[{"49418944", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                   RowBox[{"3934080", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                   RowBox[{"11863456", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                   RowBox[{"2278432", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
                   RowBox[{"95316", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
                   RowBox[{"17544", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                   RowBox[{"246", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                   RowBox[{"216", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["\[CapitalDelta]", "10"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]3", "2"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["d", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"128", " ", 
                 RowBox[{"(", 
                  RowBox[{"32624640", "-", 
                   RowBox[{"63376128", " ", "\[CapitalDelta]"}], "+", 
                   RowBox[{"26052352", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                   RowBox[{"12172240", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
                   RowBox[{"8265056", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                   RowBox[{"1535884", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                   RowBox[{"721136", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                   RowBox[{"108854", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
                   RowBox[{"23474", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "-", 
                   RowBox[{"1505", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                   RowBox[{"25", " ", 
                    SuperscriptBox["\[CapitalDelta]", "10"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]1", "2"]}], "+", 
                RowBox[{"16", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "462569472"}], "+", 
                   RowBox[{"1086096384", " ", "\[CapitalDelta]"}], "-", 
                   RowBox[{"646893312", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                   RowBox[{"58405056", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                   RowBox[{"165459760", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                   RowBox[{"1336072", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
                   RowBox[{"15100452", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                   RowBox[{"184106", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                   RowBox[{"855022", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                   RowBox[{"77607", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                   RowBox[{"7660", " ", 
                    SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
                   RowBox[{"500", " ", 
                    SuperscriptBox["\[CapitalDelta]", "11"]}]}], ")"}], " ", 
                 "\[Lambda]1", " ", "\[Lambda]2"}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1622605824"}], "+", 
                   RowBox[{"4637392896", " ", "\[CapitalDelta]"}], "-", 
                   RowBox[{"3450126336", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                   RowBox[{"441848320", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                   RowBox[{"627820800", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                   RowBox[{"63289440", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
                   RowBox[{"36577872", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                   RowBox[{"5162064", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                   RowBox[{"3419568", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                   RowBox[{"618030", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                   RowBox[{"139689", " ", 
                    SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
                   RowBox[{"16755", " ", 
                    SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
                   RowBox[{"625", " ", 
                    SuperscriptBox["\[CapitalDelta]", "12"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]2", "2"]}], "-", 
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "268763136"}], "+", 
                   RowBox[{"783355904", " ", "\[CapitalDelta]"}], "-", 
                   RowBox[{"626321920", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                   RowBox[{"71278592", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                   RowBox[{"132189408", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                   RowBox[{"22673280", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
                   RowBox[{"11680048", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                   RowBox[{"1228520", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                   RowBox[{"562570", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                   RowBox[{"54294", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                   RowBox[{"8371", " ", 
                    SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
                   RowBox[{"600", " ", 
                    SuperscriptBox["\[CapitalDelta]", "11"]}]}], ")"}], " ", 
                 "\[Lambda]1", " ", "\[Lambda]3"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1859911680"}], "+", 
                   RowBox[{"6571278336", " ", "\[CapitalDelta]"}], "-", 
                   RowBox[{"6081445888", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                   RowBox[{"1783989248", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                   RowBox[{"685778944", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                   RowBox[{"240446080", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                   RowBox[{"6797280", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                   RowBox[{"14826384", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                   RowBox[{"808512", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                   RowBox[{"559000", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                   RowBox[{"237698", " ", 
                    SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
                   RowBox[{"35271", " ", 
                    SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
                   RowBox[{"1500", " ", 
                    SuperscriptBox["\[CapitalDelta]", "12"]}]}], ")"}], " ", 
                 "\[Lambda]2", " ", "\[Lambda]3"}], "-", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "16351232"}], "+", 
                   RowBox[{"78807040", " ", "\[CapitalDelta]"}], "-", 
                   RowBox[{"116250368", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                   RowBox[{"89287744", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
                   RowBox[{"36092544", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                   RowBox[{"8118224", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
                   RowBox[{"420464", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
                   RowBox[{"50852", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
                   RowBox[{"5608", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                   RowBox[{"5499", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                   RowBox[{"450", " ", 
                    SuperscriptBox["\[CapitalDelta]", "10"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]3", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["d", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"192", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "15777792"}], "+", 
                   RowBox[{"63516672", " ", "\[CapitalDelta]"}], "-", 
                   RowBox[{"44007936", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                   RowBox[{"9597312", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                   RowBox[{"13212640", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                   RowBox[{"621568", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
                   RowBox[{"1173256", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
                   RowBox[{"34720", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                   RowBox[{"54044", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                   RowBox[{"2420", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                   RowBox[{"175", " ", 
                    SuperscriptBox["\[CapitalDelta]", "10"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]1", "2"]}], "-", 
                RowBox[{"16", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "302579712"}], "+", 
                   RowBox[{"1596837888", " ", "\[CapitalDelta]"}], "-", 
                   RowBox[{"1327021056", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                   RowBox[{"37516544", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                   RowBox[{"287291456", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                   RowBox[{"86583808", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
                   RowBox[{"17714048", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                   RowBox[{"3760480", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                   RowBox[{"1219756", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                   RowBox[{"99968", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                   RowBox[{"11360", " ", 
                    SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
                   RowBox[{"725", " ", 
                    SuperscriptBox["\[CapitalDelta]", "11"]}]}], ")"}], " ", 
                 "\[Lambda]1", " ", "\[Lambda]2"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1932263424"}], "+", 
                   RowBox[{"13122404352", " ", "\[CapitalDelta]"}], "-", 
                   RowBox[{"12608188416", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                   RowBox[{"3022592000", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                   RowBox[{"1578519808", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                   RowBox[{"1187043072", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
                   RowBox[{"22114112", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                   RowBox[{"31099712", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                   RowBox[{"3270624", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                   RowBox[{"2016272", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                   RowBox[{"268180", " ", 
                    SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
                   RowBox[{"7860", " ", 
                    SuperscriptBox["\[CapitalDelta]", "11"]}], "-", 
                   RowBox[{"1275", " ", 
                    SuperscriptBox["\[CapitalDelta]", "12"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]2", "2"]}], "+", 
                RowBox[{"16", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "75497472"}], "+", 
                   RowBox[{"509779968", " ", "\[CapitalDelta]"}], "-", 
                   RowBox[{"534428672", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                   RowBox[{"149370880", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                   RowBox[{"75667648", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                   RowBox[{"55820512", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
                   RowBox[{"1402240", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                   RowBox[{"3429104", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                   RowBox[{"195604", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                   RowBox[{"40006", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                   RowBox[{"4876", " ", 
                    SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
                   RowBox[{"435", " ", 
                    SuperscriptBox["\[CapitalDelta]", "11"]}]}], ")"}], " ", 
                 "\[Lambda]1", " ", "\[Lambda]3"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"481296384", "-", 
                   RowBox[{"4117266432", " ", "\[CapitalDelta]"}], "+", 
                   RowBox[{"4887650304", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                   RowBox[{"2233305088", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
                   RowBox[{"199040512", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                   RowBox[{"514725888", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
                   RowBox[{"35386240", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
                   RowBox[{"14975712", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                   RowBox[{"1472656", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "-", 
                   RowBox[{"1039200", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}], "-", 
                   RowBox[{"153320", " ", 
                    SuperscriptBox["\[CapitalDelta]", "10"]}], "-", 
                   RowBox[{"4418", " ", 
                    SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
                   RowBox[{"765", " ", 
                    SuperscriptBox["\[CapitalDelta]", "12"]}]}], ")"}], " ", 
                 "\[Lambda]2", " ", "\[Lambda]3"}], "-", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"7471104", "-", 
                   RowBox[{"82567168", " ", "\[CapitalDelta]"}], "+", 
                   RowBox[{"153082880", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                   RowBox[{"143929600", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                   RowBox[{"71225152", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                   RowBox[{"17680512", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                   RowBox[{"2442704", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
                   RowBox[{"28624", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
                   RowBox[{"50372", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "-", 
                   RowBox[{"6144", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                   RowBox[{"459", " ", 
                    SuperscriptBox["\[CapitalDelta]", "10"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]3", "2"]}]}], ")"}]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[CapitalDelta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "576"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"46352", "-", 
                   RowBox[{"85536", " ", "\[CapitalDelta]"}], "+", 
                   RowBox[{"53528", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                   RowBox[{"12744", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                   RowBox[{"857", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]1", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "182587392"}], "+", 
                   RowBox[{"129540096", " ", "\[CapitalDelta]"}], "+", 
                   RowBox[{"78588928", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                   RowBox[{"55910912", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
                   RowBox[{"7856960", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                   RowBox[{"5385152", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
                   RowBox[{"309808", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                   RowBox[{"94976", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                   RowBox[{"21412", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                   RowBox[{"2380", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                   RowBox[{"175", " ", 
                    SuperscriptBox["\[CapitalDelta]", "10"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]2", "2"]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "53710848"}], "+", 
                   RowBox[{"37895168", " ", "\[CapitalDelta]"}], "+", 
                   RowBox[{"14030336", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                   RowBox[{"10615168", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
                   RowBox[{"517568", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                   RowBox[{"336928", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
                   RowBox[{"31280", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                   RowBox[{"25784", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                   RowBox[{"8444", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                   RowBox[{"1274", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                   RowBox[{"105", " ", 
                    SuperscriptBox["\[CapitalDelta]", "10"]}]}], ")"}], " ", 
                 "\[Lambda]2", " ", "\[Lambda]3"}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]"}], "+", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "246848"}], "+", 
                   RowBox[{"49728", " ", "\[CapitalDelta]"}], "+", 
                   RowBox[{"1168", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                   RowBox[{"3168", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                   RowBox[{"1636", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                   RowBox[{"420", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                   RowBox[{"63", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]3", "2"]}], "-", 
                RowBox[{"48", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
                 "\[Lambda]1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2909952"}], "+", 
                    RowBox[{"3713536", " ", "\[CapitalDelta]"}], "-", 
                    RowBox[{"587680", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                    RowBox[{"756784", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                    RowBox[{"265760", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                    RowBox[{"18088", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                    RowBox[{"1214", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                    RowBox[{"205", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}]}], ")"}], " ", 
                    "\[Lambda]2"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"855808", "-", 
                    RowBox[{"1089088", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"316736", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                    RowBox[{"49520", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
                    RowBox[{"21040", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                    RowBox[{"1460", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
                    RowBox[{"548", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
                    RowBox[{"123", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}]}], ")"}], " ", 
                    "\[Lambda]3"}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["d", "10"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"64", " ", 
                 RowBox[{"(", 
                  RowBox[{"6656", "-", 
                   RowBox[{"31488", " ", "\[CapitalDelta]"}], "+", 
                   RowBox[{"7392", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                   RowBox[{"64864", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                   RowBox[{"39732", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                   RowBox[{"7404", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                   RowBox[{"431", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]1", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1703936", "-", 
                   RowBox[{"5144576", " ", "\[CapitalDelta]"}], "-", 
                   RowBox[{"2081536", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                   RowBox[{"8003200", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                   RowBox[{"6400208", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                   RowBox[{"1470016", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                   RowBox[{"94160", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
                   RowBox[{"2240", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
                   RowBox[{"49", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]2", "2"]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "425984"}], "+", 
                   RowBox[{"1093632", " ", "\[CapitalDelta]"}], "+", 
                   RowBox[{"688896", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                   RowBox[{"1485184", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
                   RowBox[{"1360464", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                   RowBox[{"350592", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
                   RowBox[{"24416", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                   RowBox[{"816", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                   RowBox[{"21", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}]}], ")"}], " ", 
                 "\[Lambda]2", " ", "\[Lambda]3"}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "6656"}], "+", 
                   RowBox[{"17408", " ", "\[CapitalDelta]"}], "+", 
                   RowBox[{"3760", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                   RowBox[{"19776", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
                   RowBox[{"8256", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                   RowBox[{"216", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]3", "2"]}], "+", 
                RowBox[{"16", " ", "\[Lambda]1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "106496"}], "+", 
                    RowBox[{"412672", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"44160", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                    RowBox[{"728320", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
                    RowBox[{"507112", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                    RowBox[{"105204", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
                    RowBox[{"6422", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                    RowBox[{"49", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}]}], ")"}], " ", 
                    "\[Lambda]2"}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"26624", "-", 
                    RowBox[{"91136", " ", "\[CapitalDelta]"}], "-", 
                    RowBox[{"31744", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                    RowBox[{"138176", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                    RowBox[{"108904", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                    RowBox[{"25460", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                    RowBox[{"1662", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
                    RowBox[{"21", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}]}], ")"}], " ", 
                    "\[Lambda]3"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["d", "9"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"128", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "44032"}], "+", 
                   RowBox[{"150784", " ", "\[CapitalDelta]"}], "+", 
                   RowBox[{"21840", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                   RowBox[{"181028", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
                   RowBox[{"99316", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                   RowBox[{"11781", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                   RowBox[{"707", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                   RowBox[{"127", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]1", "2"]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8519680"}], "+", 
                   RowBox[{"20740096", " ", "\[CapitalDelta]"}], "+", 
                   RowBox[{"10114560", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                   RowBox[{"22387264", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
                   RowBox[{"15226000", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                   RowBox[{"1984128", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                   RowBox[{"257008", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                   RowBox[{"48520", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                   RowBox[{"405", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                   RowBox[{"7", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]2", "2"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "16121856"}], "+", 
                   RowBox[{"34357248", " ", "\[CapitalDelta]"}], "+", 
                   RowBox[{"21549568", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                   RowBox[{"33932032", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
                   RowBox[{"26136608", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                   RowBox[{"4162640", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                   RowBox[{"406688", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                   RowBox[{"103360", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                   RowBox[{"1554", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                   RowBox[{"33", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}]}], ")"}], " ", 
                 "\[Lambda]2", " ", "\[Lambda]3"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "118784"}], "+", 
                   RowBox[{"278528", " ", "\[CapitalDelta]"}], "+", 
                   RowBox[{"37024", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                   RowBox[{"233808", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
                   RowBox[{"59232", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                   RowBox[{"11568", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                   RowBox[{"270", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]3", "2"]}], "-", 
                RowBox[{"8", " ", "\[Lambda]1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2473984"}], "+", 
                    RowBox[{"7131136", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"2266432", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                    RowBox[{"8092304", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
                    RowBox[{"4933576", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                    RowBox[{"615820", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                    RowBox[{"56006", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                    RowBox[{"9904", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                    RowBox[{"28", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}]}], ")"}], " ", 
                    "\[Lambda]2"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1179648", "-", 
                    RowBox[{"2996224", " ", "\[CapitalDelta]"}], "-", 
                    RowBox[{"1367936", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                    RowBox[{"3100832", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                    RowBox[{"2132768", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                    RowBox[{"326920", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
                    RowBox[{"20956", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
                    RowBox[{"5124", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
                    RowBox[{"33", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}]}], ")"}], " ", 
                    "\[Lambda]3"}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["d", "8"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"128", " ", 
                 RowBox[{"(", 
                  RowBox[{"970240", "-", 
                   RowBox[{"2404352", " ", "\[CapitalDelta]"}], "-", 
                   RowBox[{"734904", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                   RowBox[{"1730504", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                   RowBox[{"761582", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                   RowBox[{"1500", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
                   RowBox[{"27881", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
                   RowBox[{"1880", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                   RowBox[{"93", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]1", "2"]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"145653760", "-", 
                   RowBox[{"286539776", " ", "\[CapitalDelta]"}], "-", 
                   RowBox[{"134118656", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                   RowBox[{"205215872", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                   RowBox[{"98249360", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                   RowBox[{"4776736", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
                   RowBox[{"5934848", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
                   RowBox[{"354416", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                   RowBox[{"46747", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                   RowBox[{"1458", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                   RowBox[{"33", " ", 
                    SuperscriptBox["\[CapitalDelta]", "10"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]2", "2"]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"129957888", "-", 
                   RowBox[{"232693760", " ", "\[CapitalDelta]"}], "-", 
                   RowBox[{"121589760", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                   RowBox[{"158917888", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                   RowBox[{"82614592", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                   RowBox[{"1660832", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
                   RowBox[{"4891760", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
                   RowBox[{"363936", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                   RowBox[{"40612", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                   RowBox[{"1638", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                   RowBox[{"45", " ", 
                    SuperscriptBox["\[CapitalDelta]", "10"]}]}], ")"}], " ", 
                 "\[Lambda]2", " ", "\[Lambda]3"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1200128", "-", 
                   RowBox[{"2568192", " ", "\[CapitalDelta]"}], "+", 
                   RowBox[{"78144", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                   RowBox[{"1404224", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                   RowBox[{"13232", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                   RowBox[{"92128", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                   RowBox[{"3580", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                   RowBox[{"180", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]3", "2"]}], "+", 
                RowBox[{"16", " ", "\[Lambda]1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "24092672"}], "+", 
                    RowBox[{"52581376", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"20600960", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                    RowBox[{"37622464", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
                    RowBox[{"17391760", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                    RowBox[{"323992", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                    RowBox[{"813172", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                    RowBox[{"51718", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
                    RowBox[{"4378", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "-", 
                    RowBox[{"66", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}]}], ")"}], " ", 
                    "\[Lambda]2"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"10887168", "-", 
                    RowBox[{"21346304", " ", "\[CapitalDelta]"}], "-", 
                    RowBox[{"9645696", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                    RowBox[{"14486880", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                    RowBox[{"7355072", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                    RowBox[{"96096", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
                    RowBox[{"324936", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
                    RowBox[{"25010", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                    RowBox[{"2040", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}]}], ")"}], " ", 
                    "\[Lambda]3"}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", "d", " ", "\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"576", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1711104"}], "+", 
                   RowBox[{"2630016", " ", "\[CapitalDelta]"}], "-", 
                   RowBox[{"186624", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                   RowBox[{"971392", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                   RowBox[{"199888", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                   RowBox[{"76328", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
                   RowBox[{"11384", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                   RowBox[{"1040", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                   RowBox[{"205", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]1", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1032486912"}], "+", 
                   RowBox[{"2002931712", " ", "\[CapitalDelta]"}], "-", 
                   RowBox[{"616682496", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                   RowBox[{"387921920", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                   RowBox[{"235449472", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                   RowBox[{"45243776", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
                   RowBox[{"16574464", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                   RowBox[{"5564816", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                   RowBox[{"847400", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                   RowBox[{"160096", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                   RowBox[{"17320", " ", 
                    SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
                   RowBox[{"625", " ", 
                    SuperscriptBox["\[CapitalDelta]", "11"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]2", "2"]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "280903680"}], "+", 
                   RowBox[{"656640000", " ", "\[CapitalDelta]"}], "-", 
                   RowBox[{"332713984", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                   RowBox[{"37190272", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                   RowBox[{"84180032", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                   RowBox[{"24236768", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
                   RowBox[{"5499824", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                   RowBox[{"1533016", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                   RowBox[{"272780", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                   RowBox[{"71774", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                   RowBox[{"9191", " ", 
                    SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
                   RowBox[{"375", " ", 
                    SuperscriptBox["\[CapitalDelta]", "11"]}]}], ")"}], " ", 
                 "\[Lambda]2", " ", "\[Lambda]3"}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4743168"}], "+", 
                   RowBox[{"15685120", " ", "\[CapitalDelta]"}], "-", 
                   RowBox[{"16299136", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                   RowBox[{"8327744", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
                   RowBox[{"2027680", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                   RowBox[{"98768", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                   RowBox[{"296", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                   RowBox[{"2572", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                   RowBox[{"2994", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                   RowBox[{"225", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]3", "2"]}], "-", 
                RowBox[{"24", " ", "\[Lambda]1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "86593536"}], "+", 
                    RowBox[{"144953856", " ", "\[CapitalDelta]"}], "-", 
                    RowBox[{"25639552", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                    RowBox[{"41209984", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                    RowBox[{"13541248", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                    RowBox[{"260240", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
                    RowBox[{"789112", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                    RowBox[{"272192", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                    RowBox[{"31812", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                    RowBox[{"3015", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                    RowBox[{"175", " ", 
                    SuperscriptBox["\[CapitalDelta]", "10"]}]}], ")"}], " ", 
                    "\[Lambda]2"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"24010752", "-", 
                    RowBox[{"46833664", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"18596096", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                    RowBox[{"6269632", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
                    RowBox[{"5725312", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                    RowBox[{"1355312", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                    RowBox[{"293888", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
                    RowBox[{"124764", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
                    RowBox[{"12600", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "-", 
                    RowBox[{"1655", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}], "-", 
                    RowBox[{"105", " ", 
                    SuperscriptBox["\[CapitalDelta]", "10"]}]}], ")"}], " ", 
                    "\[Lambda]3"}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["d", "7"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"128", " ", 
                 RowBox[{"(", 
                  RowBox[{"2957824", "-", 
                   RowBox[{"5428864", " ", "\[CapitalDelta]"}], "-", 
                   RowBox[{"1696560", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                   RowBox[{"2493064", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                   RowBox[{"641584", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                   RowBox[{"220734", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
                   RowBox[{"80131", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
                   RowBox[{"2920", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                   RowBox[{"528", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]1", "2"]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"350420992", "-", 
                   RowBox[{"568471552", " ", "\[CapitalDelta]"}], "-", 
                   RowBox[{"182993152", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                   RowBox[{"258863616", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                   RowBox[{"33854864", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                   RowBox[{"39757728", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
                   RowBox[{"9917160", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                   RowBox[{"119368", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                   RowBox[{"151737", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                   RowBox[{"5200", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                   RowBox[{"289", " ", 
                    SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["\[CapitalDelta]", "11"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]2", "2"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"586088448", "-", 
                   RowBox[{"912359424", " ", "\[CapitalDelta]"}], "-", 
                   RowBox[{"261790720", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                   RowBox[{"405227008", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                   RowBox[{"34831296", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                   RowBox[{"66111392", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
                   RowBox[{"14398720", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                   RowBox[{"339552", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                   RowBox[{"254348", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                   RowBox[{"14470", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                   RowBox[{"978", " ", 
                    SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
                   RowBox[{"21", " ", 
                    SuperscriptBox["\[CapitalDelta]", "11"]}]}], ")"}], " ", 
                 "\[Lambda]2", " ", "\[Lambda]3"}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"7581696", "-", 
                   RowBox[{"15334400", " ", "\[CapitalDelta]"}], "+", 
                   RowBox[{"4387712", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                   RowBox[{"3827328", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
                   RowBox[{"2005088", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                   RowBox[{"136240", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                   RowBox[{"32616", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                   RowBox[{"1968", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                   RowBox[{"270", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]3", "2"]}], "-", 
                RowBox[{"8", " ", "\[Lambda]1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"65318912", "-", 
                    RowBox[{"111269888", " ", "\[CapitalDelta]"}], "-", 
                    RowBox[{"36767296", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                    RowBox[{"50665808", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                    RowBox[{"10643304", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                    RowBox[{"5915108", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
                    RowBox[{"1835990", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
                    RowBox[{"39252", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                    RowBox[{"18194", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                    RowBox[{"337", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[CapitalDelta]", "10"]}]}], ")"}], " ", 
                    "\[Lambda]2"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "55541760"}], "+", 
                    RowBox[{"88743936", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"27891968", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                    RowBox[{"38743872", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
                    RowBox[{"7229088", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                    RowBox[{"4661392", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                    RowBox[{"1362264", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                    RowBox[{"34968", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
                    RowBox[{"15508", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "-", 
                    RowBox[{"534", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}], "-", 
                    RowBox[{"21", " ", 
                    SuperscriptBox["\[CapitalDelta]", "10"]}]}], ")"}], " ", 
                    "\[Lambda]3"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["d", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"128", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "26397184"}], "+", 
                   RowBox[{"33056128", " ", "\[CapitalDelta]"}], "-", 
                   RowBox[{"1297664", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                   RowBox[{"10756484", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                   RowBox[{"742596", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                   RowBox[{"1595915", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                   RowBox[{"110690", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
                   RowBox[{"52809", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
                   RowBox[{"7106", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                   RowBox[{"345", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                   RowBox[{"25", " ", 
                    SuperscriptBox["\[CapitalDelta]", "10"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]1", "2"]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1996816384"}], "+", 
                   RowBox[{"2811664384", " ", "\[CapitalDelta]"}], "-", 
                   RowBox[{"978805504", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                   RowBox[{"632350656", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                   RowBox[{"310882144", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                   RowBox[{"49336192", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
                   RowBox[{"33873912", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
                   RowBox[{"3601840", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                   RowBox[{"1097300", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                   RowBox[{"234563", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                   RowBox[{"20696", " ", 
                    SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
                   RowBox[{"570", " ", 
                    SuperscriptBox["\[CapitalDelta]", "11"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]2", "2"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2846294016"}], "+", 
                   RowBox[{"4479025152", " ", "\[CapitalDelta]"}], "-", 
                   RowBox[{"2228907520", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                   RowBox[{"728283904", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                   RowBox[{"671074272", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                   RowBox[{"18167856", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
                   RowBox[{"77459840", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
                   RowBox[{"3678768", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                   RowBox[{"3210906", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                   RowBox[{"546557", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                   RowBox[{"50376", " ", 
                    SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
                   RowBox[{"1514", " ", 
                    SuperscriptBox["\[CapitalDelta]", "11"]}]}], ")"}], " ", 
                 "\[Lambda]2", " ", "\[Lambda]3"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "15562752"}], "+", 
                   RowBox[{"35459584", " ", "\[CapitalDelta]"}], "-", 
                   RowBox[{"34805344", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                   RowBox[{"12709104", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                   RowBox[{"968944", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                   RowBox[{"1604560", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                   RowBox[{"128718", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                   RowBox[{"26697", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                   RowBox[{"5511", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                   RowBox[{"249", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]3", "2"]}], "+", 
                RowBox[{"8", " ", "\[Lambda]1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"929456128", "-", 
                    RowBox[{"1226143744", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"223971264", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                    RowBox[{"348981840", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
                    RowBox[{"80162360", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                    RowBox[{"47416916", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                    RowBox[{"3711882", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                    RowBox[{"2176892", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                    RowBox[{"49172", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "-", 
                    RowBox[{"36332", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}], "-", 
                    RowBox[{"2790", " ", 
                    SuperscriptBox["\[CapitalDelta]", "10"]}], "-", 
                    RowBox[{"50", " ", 
                    SuperscriptBox["\[CapitalDelta]", "11"]}]}], ")"}], " ", 
                    "\[Lambda]2"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "338067456"}], "+", 
                    RowBox[{"491526144", " ", "\[CapitalDelta]"}], "-", 
                    RowBox[{"158244480", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                    RowBox[{"116357664", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                    RowBox[{"51284576", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                    RowBox[{"14763000", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
                    RowBox[{"3566244", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
                    RowBox[{"718340", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                    RowBox[{"97809", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                    RowBox[{"21840", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                    RowBox[{"1580", " ", 
                    SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["\[CapitalDelta]", "11"]}]}], ")"}], " ", 
                    "\[Lambda]3"}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["d", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"128", " ", 
                 RowBox[{"(", 
                  RowBox[{"77958144", "-", 
                   RowBox[{"105774080", " ", "\[CapitalDelta]"}], "+", 
                   RowBox[{"26181512", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                   RowBox[{"28385704", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
                   RowBox[{"7772078", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                   RowBox[{"4216136", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                   RowBox[{"672524", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                   RowBox[{"323960", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                   RowBox[{"41315", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                   RowBox[{"3700", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                   RowBox[{"275", " ", 
                    SuperscriptBox["\[CapitalDelta]", "10"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]1", "2"]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"4762730496", "-", 
                   RowBox[{"8317960192", " ", "\[CapitalDelta]"}], "+", 
                   RowBox[{"5200736768", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                   RowBox[{"762222080", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
                   RowBox[{"968720768", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                   RowBox[{"2693024", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                   RowBox[{"112954608", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                   RowBox[{"6590624", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                   RowBox[{"1236176", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                   RowBox[{"1588578", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                   RowBox[{"269889", " ", 
                    SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
                   RowBox[{"18780", " ", 
                    SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
                   RowBox[{"425", " ", 
                    SuperscriptBox["\[CapitalDelta]", "12"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]2", "2"]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"3070754816", "-", 
                   RowBox[{"6402498560", " ", "\[CapitalDelta]"}], "+", 
                   RowBox[{"5020607488", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                   RowBox[{"101359872", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
                   RowBox[{"749454208", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                   RowBox[{"166669792", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                   RowBox[{"79483632", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
                   RowBox[{"4865072", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "-", 
                   RowBox[{"47032", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                   RowBox[{"1341650", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                   RowBox[{"260433", " ", 
                    SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
                   RowBox[{"20288", " ", 
                    SuperscriptBox["\[CapitalDelta]", "11"]}], "+", 
                   RowBox[{"510", " ", 
                    SuperscriptBox["\[CapitalDelta]", "12"]}]}], ")"}], " ", 
                 "\[Lambda]2", " ", "\[Lambda]3"}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"60596224", "-", 
                   RowBox[{"180660224", " ", "\[CapitalDelta]"}], "+", 
                   RowBox[{"228612160", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                   RowBox[{"127565888", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                   RowBox[{"34801488", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
                   RowBox[{"59744", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
                   RowBox[{"993524", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "-", 
                   RowBox[{"9812", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                   RowBox[{"53087", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                   RowBox[{"8376", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                   RowBox[{"306", " ", 
                    SuperscriptBox["\[CapitalDelta]", "10"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]3", "2"]}], "+", 
                RowBox[{"16", " ", "\[Lambda]1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"614916096", "-", 
                    RowBox[{"940512768", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"417343936", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                    RowBox[{"176848000", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
                    RowBox[{"102527088", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                    RowBox[{"21101272", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                    RowBox[{"11671772", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                    RowBox[{"2383290", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                    RowBox[{"241285", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                    RowBox[{"80209", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                    RowBox[{"9690", " ", 
                    SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
                    RowBox[{"375", " ", 
                    SuperscriptBox["\[CapitalDelta]", "11"]}]}], ")"}], " ", 
                    "\[Lambda]2"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"404111360", "-", 
                    RowBox[{"735164416", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"453326720", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                    RowBox[{"80087008", " ", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
                    RowBox[{"100346720", " ", 
                    SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
                    RowBox[{"3016336", " ", 
                    SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
                    RowBox[{"11518960", " ", 
                    SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
                    RowBox[{"1321554", " ", 
                    SuperscriptBox["\[CapitalDelta]", "7"]}], "+", 
                    RowBox[{"22188", " ", 
                    SuperscriptBox["\[CapitalDelta]", "8"]}], "+", 
                    RowBox[{"68669", " ", 
                    SuperscriptBox["\[CapitalDelta]", "9"]}], "+", 
                    RowBox[{"9568", " ", 
                    SuperscriptBox["\[CapitalDelta]", "10"]}], "+", 
                    RowBox[{"450", " ", 
                    SuperscriptBox["\[CapitalDelta]", "11"]}]}], ")"}], " ", 
                    "\[Lambda]3"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]}], 
        ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["d", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "d"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "+", "d"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "d", "+", 
          FractionBox["\[CapitalDelta]", "2"]}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"4", "+", "\[CapitalDelta]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", 
         FractionBox["d", "2"], "+", "\[CapitalDelta]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", 
         RowBox[{"\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d", "-", 
            FractionBox["\[CapitalDelta]", "2"]}], ")"}]}], "]"}], "2"]}], 
      ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"CT", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "d"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", "d"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
       "\[CapitalDelta]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "d"}], "+", "\[CapitalDelta]"}], ")"}], 
        "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", "d", "+", "\[CapitalDelta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "d", "+", "\[CapitalDelta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "d", "+", "\[CapitalDelta]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", "\[CapitalDelta]"}], ")"}], "2"],
        " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", "\[CapitalDelta]"}], ")"}], "2"],
        " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "d", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["d", "2"], " ", "\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", "\[CapitalDelta]"}], ")"}]}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"8", "-", 
             RowBox[{"6", " ", "\[CapitalDelta]"}], "+", 
             SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}]}], "+", 
          RowBox[{"2", " ", "d", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "16"}], "+", 
             RowBox[{"14", " ", "\[CapitalDelta]"}], "+", 
             SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}]}]}], ")"}], "2"],
        " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "d"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{"3", "+", "d"}], "2"], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{"2", "+", "\[CapitalDelta]"}], "2"], "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", "\[CapitalDelta]"}], ")"}]}], 
         "]"}], "2"]}], ")"}]}], ",", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{
           RowBox[{"-", "2"}], " ", "d"}]], " ", 
         SuperscriptBox["2", 
          RowBox[{"5", "-", 
           RowBox[{"2", " ", "d"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "d"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["d", "2"]}], ")"}], "3"], " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}]], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{"26", "-", 
                  RowBox[{"11", " ", "\[CapitalDelta]"}], "-", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
                "\[Lambda]1"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "272"}], "+", 
                  RowBox[{"96", " ", "\[CapitalDelta]"}], "+", 
                  RowBox[{"74", " ", 
                   SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                  RowBox[{"15", " ", 
                   SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
                "\[Lambda]2"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"80", "-", 
                  RowBox[{"28", " ", "\[CapitalDelta]"}], "-", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                  SuperscriptBox["\[CapitalDelta]", "3"]}], ")"}], " ", 
                "\[Lambda]3"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["d", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8"}], "+", 
                  RowBox[{"18", " ", "\[CapitalDelta]"}], "+", 
                  RowBox[{"17", " ", 
                   SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
                "\[Lambda]1"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "128"}], "+", 
                  RowBox[{"184", " ", "\[CapitalDelta]"}], "+", 
                  RowBox[{"218", " ", 
                   SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                  RowBox[{"33", " ", 
                   SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
                "\[Lambda]2"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "32"}], "+", 
                  RowBox[{"32", " ", "\[CapitalDelta]"}], "+", 
                  RowBox[{"46", " ", 
                   SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
                "\[Lambda]3"}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{"56", "-", 
                  RowBox[{"12", " ", "\[CapitalDelta]"}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                  SuperscriptBox["\[CapitalDelta]", "4"]}], ")"}], " ", 
                "\[Lambda]1"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"512", "-", 
                  RowBox[{"136", " ", "\[CapitalDelta]"}], "+", 
                  RowBox[{"150", " ", 
                   SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                  RowBox[{"137", " ", 
                   SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                  RowBox[{"21", " ", 
                   SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}], " ", 
                "\[Lambda]2"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"192", "-", 
                  RowBox[{"80", " ", "\[CapitalDelta]"}], "+", 
                  RowBox[{"72", " ", 
                   SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                  RowBox[{"62", " ", 
                   SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}], " ", 
                "\[Lambda]3"}]}], ")"}]}], "+", 
            RowBox[{"d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "8"}], " ", 
                RowBox[{"(", 
                 RowBox[{"80", "-", 
                  RowBox[{"54", " ", "\[CapitalDelta]"}], "-", 
                  RowBox[{"19", " ", 
                   SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                  SuperscriptBox["\[CapitalDelta]", "3"], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}], " ", 
                "\[Lambda]1"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"512", "-", 
                  RowBox[{"448", " ", "\[CapitalDelta]"}], "+", 
                  RowBox[{"28", " ", 
                   SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                  RowBox[{"104", " ", 
                   SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
                  RowBox[{"11", " ", 
                   SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}], " ", 
                "\[Lambda]2"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "128"}], "+", 
                  RowBox[{"208", " ", "\[CapitalDelta]"}], "-", 
                  RowBox[{"100", " ", 
                   SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                  RowBox[{"28", " ", 
                   SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                  RowBox[{"17", " ", 
                   SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}], " ", 
                "\[Lambda]3"}]}], ")"}]}]}], ")"}], "2"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", 
           FractionBox["d", "2"]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "+", "d"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{"3", "+", "d"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "d", "+", 
            FractionBox["\[CapitalDelta]", "2"]}], "]"}], "2"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"4", "+", "\[CapitalDelta]"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "-", 
           FractionBox["d", "2"], "+", "\[CapitalDelta]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "d", "-", 
              FractionBox["\[CapitalDelta]", "2"]}], ")"}]}], "]"}], "2"]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"CT", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "d"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "15"}], "+", 
           RowBox[{"2", " ", "d"}], "+", 
           SuperscriptBox["d", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
         "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "d"}], "+", "\[CapitalDelta]"}], ")"}], 
          "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", "\[CapitalDelta]"}], ")"}], 
          "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", "\[CapitalDelta]"}], ")"}], 
          "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"d", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "d", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
         
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["d", "2"], " ", "\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", "\[CapitalDelta]"}], ")"}]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"8", "-", 
               RowBox[{"6", " ", "\[CapitalDelta]"}], "+", 
               SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}]}], "+", 
            RowBox[{"2", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "16"}], "+", 
               RowBox[{"14", " ", "\[CapitalDelta]"}], "+", 
               SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}]}]}], ")"}], 
          "2"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "d"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{"3", "+", "d"}], "2"], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{"2", "+", "\[CapitalDelta]"}], "2"], "]"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "d", "+", "\[CapitalDelta]"}], ")"}]}],
            "]"}], "2"]}], ")"}]}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"5", "-", 
         RowBox[{"2", " ", "d"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", "+", "d"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["d", "2"]}], ")"}], "3"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"26", "-", 
                RowBox[{"11", " ", "\[CapitalDelta]"}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
              "\[Lambda]1"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "272"}], "+", 
                RowBox[{"96", " ", "\[CapitalDelta]"}], "+", 
                RowBox[{"74", " ", 
                 SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                RowBox[{"15", " ", 
                 SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
              "\[Lambda]2"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"80", "-", 
                RowBox[{"28", " ", "\[CapitalDelta]"}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], ")"}], " ", 
              "\[Lambda]3"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["d", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                RowBox[{"18", " ", "\[CapitalDelta]"}], "+", 
                RowBox[{"17", " ", 
                 SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
              "\[Lambda]1"}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "128"}], "+", 
                RowBox[{"184", " ", "\[CapitalDelta]"}], "+", 
                RowBox[{"218", " ", 
                 SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                RowBox[{"33", " ", 
                 SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
              "\[Lambda]2"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "32"}], "+", 
                RowBox[{"32", " ", "\[CapitalDelta]"}], "+", 
                RowBox[{"46", " ", 
                 SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
              "\[Lambda]3"}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["d", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"56", "-", 
                RowBox[{"12", " ", "\[CapitalDelta]"}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                RowBox[{"7", " ", 
                 SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                SuperscriptBox["\[CapitalDelta]", "4"]}], ")"}], " ", 
              "\[Lambda]1"}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"512", "-", 
                RowBox[{"136", " ", "\[CapitalDelta]"}], "+", 
                RowBox[{"150", " ", 
                 SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                RowBox[{"137", " ", 
                 SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                RowBox[{"21", " ", 
                 SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}], " ", 
              "\[Lambda]2"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"192", "-", 
                RowBox[{"80", " ", "\[CapitalDelta]"}], "+", 
                RowBox[{"72", " ", 
                 SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                RowBox[{"62", " ", 
                 SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}], " ", 
              "\[Lambda]3"}]}], ")"}]}], "+", 
          RowBox[{"d", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              RowBox[{"(", 
               RowBox[{"80", "-", 
                RowBox[{"54", " ", "\[CapitalDelta]"}], "-", 
                RowBox[{"19", " ", 
                 SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                SuperscriptBox["\[CapitalDelta]", "3"], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}], " ", 
              "\[Lambda]1"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"512", "-", 
                RowBox[{"448", " ", "\[CapitalDelta]"}], "+", 
                RowBox[{"28", " ", 
                 SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
                RowBox[{"104", " ", 
                 SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
                RowBox[{"11", " ", 
                 SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}], " ", 
              "\[Lambda]2"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "128"}], "+", 
                RowBox[{"208", " ", "\[CapitalDelta]"}], "-", 
                RowBox[{"100", " ", 
                 SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                RowBox[{"28", " ", 
                 SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
                RowBox[{"17", " ", 
                 SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}], " ", 
              "\[Lambda]3"}]}], ")"}]}]}], ")"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["d", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "+", "d"}], "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "d", "+", 
          FractionBox["\[CapitalDelta]", "2"]}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"4", "+", "\[CapitalDelta]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", 
         FractionBox["d", "2"], "+", "\[CapitalDelta]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", 
         RowBox[{"\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d", "-", 
            FractionBox["\[CapitalDelta]", "2"]}], ")"}]}], "]"}], "2"]}], 
      ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"CT", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"7", "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
       "\[CapitalDelta]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "d"}], "+", "\[CapitalDelta]"}], ")"}], 
        "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", "\[CapitalDelta]"}], ")"}], "2"],
        " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", "\[CapitalDelta]"}], ")"}], "2"],
        " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "d", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["d", "2"], " ", "\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", "\[CapitalDelta]"}], ")"}]}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"8", "-", 
             RowBox[{"6", " ", "\[CapitalDelta]"}], "+", 
             SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}]}], "+", 
          RowBox[{"2", " ", "d", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "16"}], "+", 
             RowBox[{"14", " ", "\[CapitalDelta]"}], "+", 
             SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}]}]}], ")"}], "2"],
        " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "d"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{"3", "+", "d"}], "2"], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{"2", "+", "\[CapitalDelta]"}], "2"], "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", "\[CapitalDelta]"}], ")"}]}], 
         "]"}], "2"]}], ")"}]}]}], "}"}], " "}]], "Input",
 CellChangeTimes->{{3.996719709358555*^9, 
  3.996719709428192*^9}},ExpressionUUID->"6e334375-940c-47f4-8d40-\
09c099f09f35"]
}, Open  ]]
},
WindowSize->{1152, 652},
WindowMargins->{{99, Automatic}, {Automatic, 15}},
FrontEndVersion->"13.1 for Mac OS X ARM (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"01cf8fe2-960e-4fc9-b2a3-90099f849133"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 173, 3, 35, "Text",ExpressionUUID->"e51eff5d-c239-43f5-97af-14042299cd29"],
Cell[CellGroupData[{
Cell[752, 27, 172, 3, 67, "Section",ExpressionUUID->"6d0e2067-857d-487f-9e83-0acdfccb2535"],
Cell[927, 32, 1711, 51, 72, "Input",ExpressionUUID->"e23a4ed6-3ac0-433e-a956-968e42e941c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2675, 88, 160, 3, 67, "Section",ExpressionUUID->"459aded3-8a31-4bd8-baf1-0a062db6fb4b"],
Cell[2838, 93, 987, 33, 55, "Input",ExpressionUUID->"6e5993b7-60e0-49df-a3c9-18d36bacf9d2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3862, 131, 175, 3, 67, "Section",ExpressionUUID->"d4bb7523-ae0f-4b7b-8068-5f57fc9cf216"],
Cell[4040, 136, 20175, 545, 699, "Input",ExpressionUUID->"ae3f2e28-1a79-45a6-9638-a0fcc5af98d4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24252, 686, 171, 3, 66, "Section",ExpressionUUID->"5f396c25-4a7e-467b-ba46-6bdf9a7288f6"],
Cell[24426, 691, 350136, 7237, 8280, "Input",ExpressionUUID->"6e334375-940c-47f4-8d40-09c099f09f35"]
}, Open  ]]
}
]
*)


